Vector-Like Fermions at FCC-ee: NLO Higgs-Strahlung Signatures and Constraints

We compute the one-loop effects of vector-like fermions (VLFs) on the Higgs-strahlung cross-section, the flagship precision observable of future $e^+e^-$ Higgs factories such as FCC-ee. We consider four benchmark extensions of the Standard Model (SM): two in which a VL quark (VLQ) or VL lepton (VLL) doublet, together with its singlet partners, couples to the Higgs boson through purely internal Yukawa interactions, and two in which a single VL singlet mixes directly with the third-generation charged lepton or neutrino. Working throughout in the on-shell renormalization scheme and imposing perturbativity bounds on the relevant couplings under renormalization-group (RG) running, we compute both the universal self-energy and the non-universal vertex contributions to the Higgs-strahlung amplitude at one loop, together with the oblique parameters $S$ and $T$ and the $H\to\gamma\gamma$ rate as complementary cross-checks. In the two Yukawa-driven scenarios, we find that a sizable fraction of the parameter space still allowed by current LHC searches produces shifts in $\sigma(ZH)$ at or above the per-mille sensitivity envisioned for FCC-ee, offering a radiative probe of these couplings. In the two mixing-driven scenarios, existing electroweak-precision bounds on the relevant mixing angles already preclude an observable effect, although we characterize the underlying loop dynamics in full generality for future reference. These results identify the VL Yukawa couplings, rather than any residual mixing with the SM fermions, as the more promising target for Higgs-strahlung precision measurements at a future $e^+e^-$ collider.

==> anc/ctMod1.m <==
(* ::Package:: *)

(* Notebook To Paper Dictionary:    *)
(*
     Model 1

     Mdqv1 -> m_{D^-}  
	 Mdqv2 -> m_{D^+} 
     Muqv1 -> m_{U^-} 
	 Muqv2 -> m_{U^+} 

	CWdo -> Cos(\[Theta]_D)
	CWup -> Cos(\[Theta]_U)
	
	yDVL -> y_D
	yUVL -> y_U
 


(* Created with the Wolfram Language : www.wolfram.com *)
{dG0G0 -> (3*(-(B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2]*(SWdo^2*yDVL + 
        CWdo^2*Conjugate[yDVL])*(CWdo^2*yDVL + SWdo^2*Conjugate[yDVL])) + 
     ((Mdqv1 + Mdqv2)^2 - MZ2)*B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2]*
      (SWdo^2*yDVL + CWdo^2*Conjugate[yDVL])*(CWdo^2*yDVL + 
       SWdo^2*Conjugate[yDVL]) - B0i[bb0, MZ2, Muqv1^2, Muqv2^2]*
      (SWup^2*yUVL + CWup^2*Conjugate[yUVL])*(CWup^2*yUVL + 
       SWup^2*Conjugate[yUVL]) + ((Muqv1 + Muqv2)^2 - MZ2)*
      B0i[dbb0, MZ2, Muqv1^2, Muqv2^2]*(SWup^2*yUVL + CWup^2*Conjugate[yUVL])*
      (CWup^2*yUVL + SWup^2*Conjugate[yUVL]) - 2*CWdo^2*SWdo^2*
      (B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])*
      Im[yDVL]^2 - 2*CWdo^2*MZ2*SWdo^2*(B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
       B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2])*Im[yDVL]^2 + 
     8*CWdo^2*SWdo^2*(Mdqv1^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
       Mdqv2^2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2])*Im[yDVL]^2 - 
     2*CWup^2*SWup^2*(B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 
       B0i[bb0, MZ2, Muqv2^2, Muqv2^2] + (-4*Muqv1^2 + MZ2)*
        B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + (-4*Muqv2^2 + MZ2)*
        B0i[dbb0, MZ2, Muqv2^2, Muqv2^2])*Im[yUVL]^2))/(8*Pi^2), 
 dGPGP -> (3*(-(B0i[bb0, MW2, Mdqv1^2, Muqv2^2]*(CWdo*CWup*yUVL + 
        SWdo*SWup*Conjugate[yDVL])*(SWdo*SWup*yDVL + 
        CWdo*CWup*Conjugate[yUVL])) + ((Mdqv1 + Muqv2)^2 - MW2)*
      B0i[dbb0, MW2, Mdqv1^2, Muqv2^2]*(CWdo*CWup*yUVL + 
       SWdo*SWup*Conjugate[yDVL])*(SWdo*SWup*yDVL + 
       CWdo*CWup*Conjugate[yUVL]) - B0i[bb0, MW2, Mdqv2^2, Muqv2^2]*
      (CWup*SWdo*yUVL - CWdo*SWup*Conjugate[yDVL])*(-(CWdo*SWup*yDVL) + 
       CWup*SWdo*Conjugate[yUVL]) + ((Mdqv2 + Muqv2)^2 - MW2)*
      B0i[dbb0, MW2, Mdqv2^2, Muqv2^2]*(CWup*SWdo*yUVL - 
       CWdo*SWup*Conjugate[yDVL])*(-(CWdo*SWup*yDVL) + 
       CWup*SWdo*Conjugate[yUVL]) - B0i[bb0, MW2, Mdqv1^2, Muqv1^2]*
      (CWdo*SWup*yUVL - CWup*SWdo*Conjugate[yDVL])*(-(CWup*SWdo*yDVL) + 
       CWdo*SWup*Conjugate[yUVL]) + ((Mdqv1 + Muqv1)^2 - MW2)*
      B0i[dbb0, MW2, Mdqv1^2, Muqv1^2]*(CWdo*SWup*yUVL - 
       CWup*SWdo*Conjugate[yDVL])*(-(CWup*SWdo*yDVL) + 
       CWdo*SWup*Conjugate[yUVL]) - B0i[bb0, MW2, Mdqv2^2, Muqv1^2]*
      (SWdo*SWup*yUVL + CWdo*CWup*Conjugate[yDVL])*(CWdo*CWup*yDVL + 
       SWdo*SWup*Conjugate[yUVL]) + ((Mdqv2 + Muqv1)^2 - MW2)*
      B0i[dbb0, MW2, Mdqv2^2, Muqv1^2]*(SWdo*SWup*yUVL + 
       CWdo*CWup*Conjugate[yDVL])*(CWdo*CWup*yDVL + 
       SWdo*SWup*Conjugate[yUVL])))/(8*Pi^2), 
 dZZ -> -(((CWdo^4*EL^2*MW2)/(54*(MW2 - MZ2)*Pi^2) + 
     (2*CWup^4*EL^2*MW2)/(27*(MW2 - MZ2)*Pi^2) - (CWdo^4*EL^2*MZ2)/
      (108*(MW2 - MZ2)*Pi^2) - (5*CWup^4*EL^2*MZ2)/(54*(MW2 - MZ2)*Pi^2) + 
     (5*CWdo^4*EL^2*MZ2^2)/(432*MW2*(MW2 - MZ2)*Pi^2) + 
     (17*CWup^4*EL^2*MZ2^2)/(432*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*MW2*SWdo^2)/(27*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*MZ2*SWdo^2)/(54*(MW2 - MZ2)*Pi^2) + 
     (5*CWdo^2*EL^2*MZ2^2*SWdo^2)/(216*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*MW2*SWdo^4)/(54*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*SWdo^4)/
      (108*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*SWdo^4)/
      (432*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SWup^2)/
      (216*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*
       SWup^4)/(432*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv1^2*SWdo^2*A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*Mdqv2^2*SWdo^2*A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*Mdqv1^2*SWdo^2*A0[Mdqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv2^2*SWdo^2*A0[Mdqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv1^2*SWup^2*A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv2^2*SWup^2*A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv1^2*SWup^2*A0[Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv2^2*SWup^2*A0[Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     ((CWdo^2*EL*(2*MW2 + MZ2) + 2*EL*(MW2 - MZ2)*SWdo^2)^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(144*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*Mdqv1^4*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) + (CWdo^2*EL^2*Mdqv1^2*Mdqv2^2*SWdo^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*Mdqv2^4*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*MZ2^2*SWdo^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv1^4*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) + (CWup^2*EL^2*Muqv1^2*Muqv2^2*SWup^2*
       B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv2^4*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*((2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)^2*
         B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        (CWup^2*(-4*MW2 + MZ2) + 4*(-MW2 + MZ2)*SWup^2)^2*
         B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 18*CWup^2*MZ2^2*SWup^2*
         B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
        (4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
         B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv1^4*MZ2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*Mdqv2^2*MZ2*SWdo^2*
       B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv2^4*MZ2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) + (CWup^2*EL^2*Muqv1^4*MZ2*SWup^2*
       B0i[dbb0, MZ2, Muqv1^2, Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv1^2*Muqv2^2*MZ2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, 
        Muqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv2^4*MZ2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*(8*CWdo^4*Mdqv1^2*MW2^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        8*CWdo^4*Mdqv1^2*MW2*MZ2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        2*CWdo^4*Mdqv1^2*MZ2^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        16*CWdo^2*Mdqv1^2*MW2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        8*CWdo^2*Mdqv1^2*MW2*MZ2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        8*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        8*Mdqv1^2*MW2^2*SWdo^4*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        16*Mdqv1^2*MW2*MZ2*SWdo^4*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        8*Mdqv1^2*MZ2^2*SWdo^4*B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        9*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2] + 
        54*CWdo^2*Mdqv1*Mdqv2*MZ2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2] - 
        9*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2] + 
        8*CWdo^4*Mdqv2^2*MW2^2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] - 
        16*CWdo^4*Mdqv2^2*MW2*MZ2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        8*CWdo^4*Mdqv2^2*MZ2^2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        16*CWdo^2*Mdqv2^2*MW2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] - 
        8*CWdo^2*Mdqv2^2*MW2*MZ2*SWdo^2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] - 
        8*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        8*Mdqv2^2*MW2^2*SWdo^4*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        8*Mdqv2^2*MW2*MZ2*SWdo^4*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        2*Mdqv2^2*MZ2^2*SWdo^4*B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        32*CWup^4*Muqv1^2*MW2^2*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] - 
        16*CWup^4*Muqv1^2*MW2*MZ2*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + 
        2*CWup^4*Muqv1^2*MZ2^2*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + 
        64*CWup^2*Muqv1^2*MW2^2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] - 
        80*CWup^2*Muqv1^2*MW2*MZ2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + 
        16*CWup^2*Muqv1^2*MZ2^2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + 
        32*Muqv1^2*MW2^2*SWup^4*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] - 
        64*Muqv1^2*MW2*MZ2*SWup^4*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + 
        32*Muqv1^2*MZ2^2*SWup^4*B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] - 
        9*CWup^2*Muqv1^2*MZ2^2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv2^2] + 
        54*CWup^2*Muqv1*Muqv2*MZ2^2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv2^2] - 
        9*CWup^2*Muqv2^2*MZ2^2*SWup^2*B0i[dbb0, MZ2, Muqv1^2, Muqv2^2] + 
        2*Muqv2^2*(4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
         B0i[dbb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2) - 
     (MZ2*(3*(CWdo^2*EL*(2*MW2 + MZ2) + 2*EL*(MW2 - MZ2)*SWdo^2)^2*
         B0i[dbb0, MZ2, Mdqv1^2, Mdqv1^2] + 54*CWdo^2*EL^2*MZ2^2*SWdo^2*
         B0i[dbb0, MZ2, Mdqv1^2, Mdqv2^2] + 
        3*EL^2*((2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)^2*
           B0i[dbb0, MZ2, Mdqv2^2, Mdqv2^2] + 
          (CWup^2*(-4*MW2 + MZ2) + 4*(-MW2 + MZ2)*SWup^2)^2*
           B0i[dbb0, MZ2, Muqv1^2, Muqv1^2] + 18*CWup^2*MZ2^2*SWup^2*
           B0i[dbb0, MZ2, Muqv1^2, Muqv2^2] + 
          (4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
           B0i[dbb0, MZ2, Muqv2^2, Muqv2^2])))/(432*MW2*(MW2 - MZ2)*Pi^2))/
    (MW2/(MW2 - MZ2) - MZ2/(MW2 - MZ2))), 
 dMZ2 -> -(((CWdo^4*EL^2*MW2*MZ2)/(54*(MW2 - MZ2)*Pi^2) + 
     (2*CWup^4*EL^2*MW2*MZ2)/(27*(MW2 - MZ2)*Pi^2) - 
     (CWdo^4*EL^2*MZ2^2)/(108*(MW2 - MZ2)*Pi^2) - (5*CWup^4*EL^2*MZ2^2)/
      (54*(MW2 - MZ2)*Pi^2) + (5*CWdo^4*EL^2*MZ2^3)/(432*MW2*(MW2 - MZ2)*
       Pi^2) + (17*CWup^4*EL^2*MZ2^3)/(432*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^4*EL^2*(16*Muqv2^2*(MW2 - MZ2)^2 + Muqv1^2*(-4*MW2 + MZ2)^2))/
      (72*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^4*EL^2*(4*Mdqv2^2*(MW2 - MZ2)^2 + 
        Mdqv1^2*(2*MW2 + MZ2)^2))/(72*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*MW2*MZ2*SWdo^2)/(27*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*MZ2^2*SWdo^2)/(54*(MW2 - MZ2)*Pi^2) + 
     (5*CWdo^2*EL^2*MZ2^3*SWdo^2)/(216*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*(Mdqv1^2 + Mdqv2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*SWdo^2)/
      (72*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv1^2*MW2*SWdo^4)/
      (18*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv2^2*MW2*SWdo^4)/
      (18*(MW2 - MZ2)*Pi^2) + (EL^2*Mdqv1^2*MZ2*SWdo^4)/
      (9*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv2^2*MZ2*SWdo^4)/
      (18*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*MZ2*SWdo^4)/(54*(MW2 - MZ2)*Pi^2) - 
     (EL^2*MZ2^2*SWdo^4)/(108*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv1^2*MZ2^2*SWdo^4)/
      (18*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv2^2*MZ2^2*SWdo^4)/
      (72*MW2*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^3*SWdo^4)/
      (432*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*(Muqv1^2 + Muqv2^2)*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SWup^2)/(72*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SWup^2)/
      (216*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*MZ2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*SWup^4)/
      (432*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*(16*Muqv1^2*(MW2 - MZ2)^2 + Muqv2^2*(-4*MW2 + MZ2)^2)*SWup^4)/
      (72*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*
       A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*(CWdo^2 + SWdo^2)*(CWdo^2*(2*MW2 + MZ2)^2 + 
        4*(MW2 - MZ2)^2*SWdo^2)*A0[Mdqv1^2])/(72*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*A0[Mdqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*A0[Mdqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*(CWdo^2 + SWdo^2)*(4*CWdo^2*(MW2 - MZ2)^2 + 
        (2*MW2 + MZ2)^2*SWdo^2)*A0[Mdqv2^2])/(72*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv2^2*MZ2*SWup^2*A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*A0[Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWup^2*EL^2*Muqv2^2*MZ2*SWup^2*A0[Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
     (MZ2*(CWdo^2*EL*(2*MW2 + MZ2) + 2*EL*(MW2 - MZ2)*SWdo^2)^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv1^4*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*Mdqv2^2*MZ2*SWdo^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdo^2*EL^2*Mdqv2^4*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*MZ2^3*SWdo^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv1^4*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv1^2*Muqv2^2*MZ2*SWup^2*
       B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWup^2*EL^2*Muqv2^4*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
      (16*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*MZ2*((2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)^2*
         B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        (CWup^2*(-4*MW2 + MZ2) + 4*(-MW2 + MZ2)*SWup^2)^2*
         B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 18*CWup^2*MZ2^2*SWup^2*
         B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
        (4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
         B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*(-2*(CWup^2 + SWup^2)*(CWup^2*(-4*MW2 + MZ2)^2 + 
          16*(MW2 - MZ2)^2*SWup^2)*A0[Muqv1^2] - 2*(CWup^2 + SWup^2)*
         (16*CWup^2*(MW2 - MZ2)^2 + (-4*MW2 + MZ2)^2*SWup^2)*A0[Muqv2^2] + 
        8*CWdo^4*Mdqv1^2*MW2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        8*CWdo^4*Mdqv1^2*MW2*MZ2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        2*CWdo^4*Mdqv1^2*MZ2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        16*CWdo^2*Mdqv1^2*MW2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        8*CWdo^2*Mdqv1^2*MW2*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        8*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        8*Mdqv1^2*MW2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        16*Mdqv1^2*MW2*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
        8*Mdqv1^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
        9*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2] + 
        54*CWdo^2*Mdqv1*Mdqv2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2] - 
        9*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2] + 
        8*CWdo^4*Mdqv2^2*MW2^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] - 
        16*CWdo^4*Mdqv2^2*MW2*MZ2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        8*CWdo^4*Mdqv2^2*MZ2^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        16*CWdo^2*Mdqv2^2*MW2^2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] - 
        8*CWdo^2*Mdqv2^2*MW2*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] - 
        8*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        8*Mdqv2^2*MW2^2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        8*Mdqv2^2*MW2*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        2*Mdqv2^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
        32*CWup^4*Muqv1^2*MW2^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 
        16*CWup^4*Muqv1^2*MW2*MZ2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 
        2*CWup^4*Muqv1^2*MZ2^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 
        64*CWup^2*Muqv1^2*MW2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 
        80*CWup^2*Muqv1^2*MW2*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 
        16*CWup^2*Muqv1^2*MZ2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 
        32*Muqv1^2*MW2^2*SWup^4*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 
        64*Muqv1^2*MW2*MZ2*SWup^4*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 
        32*Muqv1^2*MZ2^2*SWup^4*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 
        9*CWup^2*Muqv1^2*MZ2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
        54*CWup^2*Muqv1*Muqv2*MZ2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] - 
        9*CWup^2*Muqv2^2*MZ2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
        2*Muqv2^2*(4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
         B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2))/
    (-(MW2/(MW2 - MZ2)) + MZ2/(MW2 - MZ2))), 
 dZA -> 
  (-2*(-1/36*(EL^2*(2*CWup^4*(4*Muqv2^2*(MW2 - MZ2) + 
           Muqv1^2*(4*MW2 - MZ2)) + CWdo^4*(2*Mdqv2^2*(MW2 - MZ2) + 
           Mdqv1^2*(2*MW2 + MZ2)) + CWdo^2*(Mdqv1^2 + Mdqv2^2)*(4*MW2 - MZ2)*
          SWdo^2 + (2*Mdqv1^2*(MW2 - MZ2) + Mdqv2^2*(2*MW2 + MZ2))*SWdo^4 + 
         2*CWup^2*(Muqv1^2 + Muqv2^2)*(8*MW2 - 5*MZ2)*SWup^2 + 
         2*(4*Muqv1^2*(MW2 - MZ2) + Muqv2^2*(4*MW2 - MZ2))*SWup^4))/
       (Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*(CWdo^2 + SWdo^2)*(CWdo^2*(2*MW2 + MZ2) + 2*(MW2 - MZ2)*SWdo^2)*
       A0[Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*(CWdo^2 + SWdo^2)*(2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)*
       A0[Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (2*CWup^4*EL^2*Sqrt[MW2]*A0[Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWup^4*EL^2*MZ2*A0[Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (4*CWup^2*EL^2*Sqrt[MW2]*SWup^2*A0[Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*CWup^2*EL^2*MZ2*SWup^2*A0[Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (2*EL^2*Sqrt[MW2]*SWup^4*A0[Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) - (2*EL^2*MZ2*SWup^4*A0[Muqv1^2])/
      (9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (2*CWup^4*EL^2*Sqrt[MW2]*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*CWup^4*EL^2*MZ2*A0[Muqv2^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (4*CWup^2*EL^2*Sqrt[MW2]*SWup^2*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*CWup^2*EL^2*MZ2*SWup^2*A0[Muqv2^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (2*EL^2*Sqrt[MW2]*SWup^4*A0[Muqv2^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*SWup^4*A0[Muqv2^2])/
      (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^4*EL^2*Mdqv1^2*Sqrt[MW2]*B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) - (CWdo^4*EL^2*Mdqv1^2*MZ2*
       B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^2*EL^2*Mdqv1^2*Sqrt[MW2]*SWdo^2*B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*
       B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mdqv1^2*Sqrt[MW2]*SWdo^4*B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Mdqv1^2*MZ2*SWdo^4*
       B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^4*EL^2*Mdqv2^2*Sqrt[MW2]*B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^4*EL^2*Mdqv2^2*MZ2*
       B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^2*EL^2*Mdqv2^2*Sqrt[MW2]*SWdo^2*B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*
       B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mdqv2^2*Sqrt[MW2]*SWdo^4*B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*Mdqv2^2*MZ2*SWdo^4*
       B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*CWup^4*EL^2*Muqv1^2*Sqrt[MW2]*B0i[bb0, 0, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWup^4*EL^2*Muqv1^2*MZ2*
       B0i[bb0, 0, Muqv1^2, Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (4*CWup^2*EL^2*Muqv1^2*Sqrt[MW2]*SWup^2*B0i[bb0, 0, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (5*CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*
       B0i[bb0, 0, Muqv1^2, Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*EL^2*Muqv1^2*Sqrt[MW2]*SWup^4*B0i[bb0, 0, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (2*EL^2*Muqv1^2*MZ2*SWup^4*
       B0i[bb0, 0, Muqv1^2, Muqv1^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Muqv2^2*(CWup^2 + SWup^2)*(4*CWup^2*(MW2 - MZ2) + 
        (4*MW2 - MZ2)*SWup^2)*B0i[bb0, 0, Muqv2^2, Muqv2^2])/
      (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/MZ2, 
 dWW -> (EL^2*MZ2*(-2*MW2^2*(CWdo^2 + SWdo^2)*(CWup^2 + SWup^2) + 
     3*CWdo^2*(CWup^2*(-Mdqv1^2 + Muqv1^2) + (-Mdqv1^2 + Muqv2^2)*SWup^2)*
      A0[Mdqv1^2] + 3*SWdo^2*(CWup^2*(-Mdqv2^2 + Muqv1^2) + 
       (-Mdqv2^2 + Muqv2^2)*SWup^2)*A0[Mdqv2^2] + 
     3*(CWup^2*(CWdo^2*(Mdqv1 - Muqv1)*(Mdqv1 + Muqv1) + 
         (Mdqv2 - Muqv1)*(Mdqv2 + Muqv1)*SWdo^2)*A0[Muqv1^2] + 
       (CWdo^2*(Mdqv1 - Muqv2)*(Mdqv1 + Muqv2) + (Mdqv2 - Muqv2)*
          (Mdqv2 + Muqv2)*SWdo^2)*SWup^2*A0[Muqv2^2] + 
       CWdo^2*CWup^2*Mdqv1^4*B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 
       2*CWdo^2*CWup^2*Mdqv1^2*Muqv1^2*B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + 
       CWdo^2*CWup^2*Muqv1^4*B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + 
       2*CWdo^2*CWup^2*MW2^2*B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + 
       CWdo^2*Mdqv1^4*SWup^2*B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 
       2*CWdo^2*Mdqv1^2*Muqv2^2*SWup^2*B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + 
       CWdo^2*Muqv2^4*SWup^2*B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + 
       2*CWdo^2*MW2^2*SWup^2*B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + 
       CWup^2*Mdqv2^4*SWdo^2*B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 
       2*CWup^2*Mdqv2^2*Muqv1^2*SWdo^2*B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + 
       CWup^2*Muqv1^4*SWdo^2*B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + 
       2*CWup^2*MW2^2*SWdo^2*B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + 
       Mdqv2^4*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, Muqv2^2] - 
       2*Mdqv2^2*Muqv2^2*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, Muqv2^2] + 
       Muqv2^4*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, Muqv2^2] + 
       2*MW2^2*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, Muqv2^2] - 
       CWdo^2*CWup^2*Mdqv1^4*MW2*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] + 
       2*CWdo^2*CWup^2*Mdqv1^2*Muqv1^2*MW2*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] - 
       CWdo^2*CWup^2*Muqv1^4*MW2*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] - 
       CWdo^2*CWup^2*Mdqv1^2*MW2^2*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] + 
       6*CWdo^2*CWup^2*Mdqv1*Muqv1*MW2^2*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] - 
       CWdo^2*CWup^2*Muqv1^2*MW2^2*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] + 
       2*CWdo^2*CWup^2*MW2^3*B0i[dbb0, MW2, Mdqv1^2, Muqv1^2] - 
       CWdo^2*Mdqv1^4*MW2*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] + 
       2*CWdo^2*Mdqv1^2*Muqv2^2*MW2*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] - 
       CWdo^2*Muqv2^4*MW2*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] - 
       CWdo^2*Mdqv1^2*MW2^2*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] + 
       6*CWdo^2*Mdqv1*Muqv2*MW2^2*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] - 
       CWdo^2*Muqv2^2*MW2^2*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] + 
       2*CWdo^2*MW2^3*SWup^2*B0i[dbb0, MW2, Mdqv1^2, Muqv2^2] - 
       CWup^2*Mdqv2^4*MW2*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] + 
       2*CWup^2*Mdqv2^2*Muqv1^2*MW2*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] - 
       CWup^2*Muqv1^4*MW2*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] - 
       CWup^2*Mdqv2^2*MW2^2*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] + 
       6*CWup^2*Mdqv2*Muqv1*MW2^2*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] - 
       CWup^2*Muqv1^2*MW2^2*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] + 
       2*CWup^2*MW2^3*SWdo^2*B0i[dbb0, MW2, Mdqv2^2, Muqv1^2] + 
       MW2*(-(Mdqv2 - Muqv2)^2 + MW2)*((Mdqv2 + Muqv2)^2 + 2*MW2)*SWdo^2*
        SWup^2*B0i[dbb0, MW2, Mdqv2^2, Muqv2^2])))/
   (48*MW2^2*(MW2 - MZ2)*Pi^2), 
 dAA -> (EL^2*(CWdo^4 + 4*CWup^4 + 2*CWdo^2*SWdo^2 + SWdo^4 + 
      8*CWup^2*SWup^2 + 4*SWup^4))/(54*Pi^2) - 
   (EL^2*(CWdo^4*B0i[bb0, 0, Mdqv1^2, Mdqv1^2] + 2*CWdo^2*SWdo^2*
       B0i[bb0, 0, Mdqv1^2, Mdqv1^2] + SWdo^4*B0i[bb0, 0, Mdqv1^2, Mdqv1^2] + 
      CWdo^4*B0i[bb0, 0, Mdqv2^2, Mdqv2^2] + 2*CWdo^2*SWdo^2*
       B0i[bb0, 0, Mdqv2^2, Mdqv2^2] + SWdo^4*B0i[bb0, 0, Mdqv2^2, Mdqv2^2] + 
      4*CWup^4*B0i[bb0, 0, Muqv1^2, Muqv1^2] + 8*CWup^2*SWup^2*
       B0i[bb0, 0, Muqv1^2, Muqv1^2] + 4*SWup^4*B0i[bb0, 0, Muqv1^2, 
        Muqv1^2] + 4*CWup^4*B0i[bb0, 0, Muqv2^2, Muqv2^2] + 
      8*CWup^2*SWup^2*B0i[bb0, 0, Muqv2^2, Muqv2^2] + 
      4*SWup^4*B0i[bb0, 0, Muqv2^2, Muqv2^2]))/(36*Pi^2) - 
   (CWdo^4*EL^2*Mdqv1^2*B0i[dbb0, 0, Mdqv1^2, Mdqv1^2])/(18*Pi^2) - 
   (CWdo^2*EL^2*Mdqv1^2*SWdo^2*B0i[dbb0, 0, Mdqv1^2, Mdqv1^2])/(9*Pi^2) - 
   (EL^2*Mdqv1^2*SWdo^4*B0i[dbb0, 0, Mdqv1^2, Mdqv1^2])/(18*Pi^2) - 
   (CWdo^4*EL^2*Mdqv2^2*B0i[dbb0, 0, Mdqv2^2, Mdqv2^2])/(18*Pi^2) - 
   (CWdo^2*EL^2*Mdqv2^2*SWdo^2*B0i[dbb0, 0, Mdqv2^2, Mdqv2^2])/(9*Pi^2) - 
   (EL^2*Mdqv2^2*SWdo^4*B0i[dbb0, 0, Mdqv2^2, Mdqv2^2])/(18*Pi^2) - 
   (2*CWup^4*EL^2*Muqv1^2*B0i[dbb0, 0, Muqv1^2, Muqv1^2])/(9*Pi^2) - 
   (4*CWup^2*EL^2*Muqv1^2*SWup^2*B0i[dbb0, 0, Muqv1^2, Muqv1^2])/(9*Pi^2) - 
   (2*EL^2*Muqv1^2*SWup^4*B0i[dbb0, 0, Muqv1^2, Muqv1^2])/(9*Pi^2) - 
   (2*CWup^4*EL^2*Muqv2^2*B0i[dbb0, 0, Muqv2^2, Muqv2^2])/(9*Pi^2) - 
   (4*CWup^2*EL^2*Muqv2^2*SWup^2*B0i[dbb0, 0, Muqv2^2, Muqv2^2])/(9*Pi^2) - 
   (2*EL^2*Muqv2^2*SWup^4*B0i[dbb0, 0, Muqv2^2, Muqv2^2])/(9*Pi^2), 
 dEL -> 
  -((SW2*(-1/36*(EL^2*(2*CWup^4*(4*Muqv2^2*(MW2 - MZ2) + 
             Muqv1^2*(4*MW2 - MZ2)) + CWdo^4*(2*Mdqv2^2*(MW2 - MZ2) + 
             Mdqv1^2*(2*MW2 + MZ2)) + CWdo^2*(Mdqv1^2 + Mdqv2^2)*
            (4*MW2 - MZ2)*SWdo^2 + (2*Mdqv1^2*(MW2 - MZ2) + 
             Mdqv2^2*(2*MW2 + MZ2))*SWdo^4 + 2*CWup^2*(Muqv1^2 + Muqv2^2)*
            (8*MW2 - 5*MZ2)*SWup^2 + 2*(4*Muqv1^2*(MW2 - MZ2) + 
             Muqv2^2*(4*MW2 - MZ2))*SWup^4))/(Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
          Pi^2) + (EL^2*(CWdo^2 + SWdo^2)*(CWdo^2*(2*MW2 + MZ2) + 
          2*(MW2 - MZ2)*SWdo^2)*A0[Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) + (EL^2*(CWdo^2 + SWdo^2)*(2*CWdo^2*(MW2 - MZ2) + 
          (2*MW2 + MZ2)*SWdo^2)*A0[Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) + (2*CWup^4*EL^2*Sqrt[MW2]*A0[Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*
         Pi^2) - (CWup^4*EL^2*MZ2*A0[Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) + (4*CWup^2*EL^2*Sqrt[MW2]*SWup^2*A0[Muqv1^2])/
        (9*Sqrt[-MW2 + MZ2]*Pi^2) - (5*CWup^2*EL^2*MZ2*SWup^2*A0[Muqv1^2])/
        (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (2*EL^2*Sqrt[MW2]*SWup^4*A0[Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (2*EL^2*MZ2*SWup^4*A0[Muqv1^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (2*CWup^4*EL^2*Sqrt[MW2]*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (2*CWup^4*EL^2*MZ2*A0[Muqv2^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (4*CWup^2*EL^2*Sqrt[MW2]*SWup^2*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*
         Pi^2) - (5*CWup^2*EL^2*MZ2*SWup^2*A0[Muqv2^2])/
        (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (2*EL^2*Sqrt[MW2]*SWup^4*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (EL^2*MZ2*SWup^4*A0[Muqv2^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (CWdo^4*EL^2*Mdqv1^2*Sqrt[MW2]*B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/
        (18*Sqrt[-MW2 + MZ2]*Pi^2) - (CWdo^4*EL^2*Mdqv1^2*MZ2*
         B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) - (CWdo^2*EL^2*Mdqv1^2*Sqrt[MW2]*SWdo^2*B0i[bb0, 0, Mdqv1^2, 
          Mdqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/
        (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (EL^2*Mdqv1^2*Sqrt[MW2]*SWdo^4*B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/
        (18*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Mdqv1^2*MZ2*SWdo^4*
         B0i[bb0, 0, Mdqv1^2, Mdqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) - (CWdo^4*EL^2*Mdqv2^2*Sqrt[MW2]*B0i[bb0, 0, Mdqv2^2, 
          Mdqv2^2])/(18*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (CWdo^4*EL^2*Mdqv2^2*MZ2*B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/
        (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (CWdo^2*EL^2*Mdqv2^2*Sqrt[MW2]*SWdo^2*B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/
        (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*
         B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) - (EL^2*Mdqv2^2*Sqrt[MW2]*SWdo^4*B0i[bb0, 0, Mdqv2^2, 
          Mdqv2^2])/(18*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (EL^2*Mdqv2^2*MZ2*SWdo^4*B0i[bb0, 0, Mdqv2^2, Mdqv2^2])/
        (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (2*CWup^4*EL^2*Muqv1^2*Sqrt[MW2]*B0i[bb0, 0, Muqv1^2, Muqv1^2])/
        (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWup^4*EL^2*Muqv1^2*MZ2*
         B0i[bb0, 0, Muqv1^2, Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) - (4*CWup^2*EL^2*Muqv1^2*Sqrt[MW2]*SWup^2*
         B0i[bb0, 0, Muqv1^2, Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) + 
       (5*CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*B0i[bb0, 0, Muqv1^2, Muqv1^2])/
        (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (2*EL^2*Muqv1^2*Sqrt[MW2]*SWup^4*B0i[bb0, 0, Muqv1^2, Muqv1^2])/
        (9*Sqrt[-MW2 + MZ2]*Pi^2) + (2*EL^2*Muqv1^2*MZ2*SWup^4*
         B0i[bb0, 0, Muqv1^2, Muqv1^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (EL^2*Muqv2^2*(CWup^2 + SWup^2)*(4*CWup^2*(MW2 - MZ2) + 
          (4*MW2 - MZ2)*SWup^2)*B0i[bb0, 0, Muqv2^2, Muqv2^2])/
        (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/(CW*MZ2*SW)) + 
   (-1/54*(EL^2*(CWdo^4 + 4*CWup^4 + 2*CWdo^2*SWdo^2 + SWdo^4 + 
         8*CWup^2*SWup^2 + 4*SWup^4))/Pi^2 + 
     (EL^2*(CWdo^4*B0i[bb0, 0, Mdqv1^2, Mdqv1^2] + 2*CWdo^2*SWdo^2*
         B0i[bb0, 0, Mdqv1^2, Mdqv1^2] + SWdo^4*B0i[bb0, 0, Mdqv1^2, 
          Mdqv1^2] + CWdo^4*B0i[bb0, 0, Mdqv2^2, Mdqv2^2] + 
        2*CWdo^2*SWdo^2*B0i[bb0, 0, Mdqv2^2, Mdqv2^2] + 
        SWdo^4*B0i[bb0, 0, Mdqv2^2, Mdqv2^2] + 
        4*CWup^4*B0i[bb0, 0, Muqv1^2, Muqv1^2] + 8*CWup^2*SWup^2*
         B0i[bb0, 0, Muqv1^2, Muqv1^2] + 4*SWup^4*B0i[bb0, 0, Muqv1^2, 
          Muqv1^2] + 4*CWup^4*B0i[bb0, 0, Muqv2^2, Muqv2^2] + 
        8*CWup^2*SWup^2*B0i[bb0, 0, Muqv2^2, Muqv2^2] + 
        4*SWup^4*B0i[bb0, 0, Muqv2^2, Muqv2^2]))/(36*Pi^2) + 
     (CWdo^4*EL^2*Mdqv1^2*B0i[dbb0, 0, Mdqv1^2, Mdqv1^2])/(18*Pi^2) + 
     (CWdo^2*EL^2*Mdqv1^2*SWdo^2*B0i[dbb0, 0, Mdqv1^2, Mdqv1^2])/(9*Pi^2) + 
     (EL^2*Mdqv1^2*SWdo^4*B0i[dbb0, 0, Mdqv1^2, Mdqv1^2])/(18*Pi^2) + 
     (CWdo^4*EL^2*Mdqv2^2*B0i[dbb0, 0, Mdqv2^2, Mdqv2^2])/(18*Pi^2) + 
     (CWdo^2*EL^2*Mdqv2^2*SWdo^2*B0i[dbb0, 0, Mdqv2^2, Mdqv2^2])/(9*Pi^2) + 
     (EL^2*Mdqv2^2*SWdo^4*B0i[dbb0, 0, Mdqv2^2, Mdqv2^2])/(18*Pi^2) + 
     (2*CWup^4*EL^2*Muqv1^2*B0i[dbb0, 0, Muqv1^2, Muqv1^2])/(9*Pi^2) + 
     (4*CWup^2*EL^2*Muqv1^2*SWup^2*B0i[dbb0, 0, Muqv1^2, Muqv1^2])/(9*Pi^2) + 
     (2*EL^2*Muqv1^2*SWup^4*B0i[dbb0, 0, Muqv1^2, Muqv1^2])/(9*Pi^2) + 
     (2*CWup^4*EL^2*Muqv2^2*B0i[dbb0, 0, Muqv2^2, Muqv2^2])/(9*Pi^2) + 
     (4*CWup^2*EL^2*Muqv2^2*SWup^2*B0i[dbb0, 0, Muqv2^2, Muqv2^2])/(9*Pi^2) + 
     (2*EL^2*Muqv2^2*SWup^4*B0i[dbb0, 0, Muqv2^2, Muqv2^2])/(9*Pi^2))/2, 
 dMW2 -> 
  (EL^2*MZ2*(2*MW2*(CWdo^2*(CWup^2*(-3*(Mdqv1^2 + Muqv1^2) + MW2) + 
         (-3*(Mdqv1^2 + Muqv2^2) + MW2)*SWup^2) + 
       SWdo^2*(CWup^2*(-3*(Mdqv2^2 + Muqv1^2) + MW2) + 
         (-3*(Mdqv2^2 + Muqv2^2) + MW2)*SWup^2)) + 
     3*CWdo^2*(CWup^2*(-Mdqv1^2 + Muqv1^2 + 2*MW2) + 
       (-Mdqv1^2 + Muqv2^2 + 2*MW2)*SWup^2)*A0[Mdqv1^2] + 
     3*SWdo^2*(CWup^2*(-Mdqv2^2 + Muqv1^2 + 2*MW2) + 
       (-Mdqv2^2 + Muqv2^2 + 2*MW2)*SWup^2)*A0[Mdqv2^2] + 
     3*(CWup^2*(CWdo^2*(Mdqv1^2 - Muqv1^2 + 2*MW2) + 
         (Mdqv2^2 - Muqv1^2 + 2*MW2)*SWdo^2)*A0[Muqv1^2] + 
       (CWdo^2*(Mdqv1^2 - Muqv2^2 + 2*MW2) + (Mdqv2^2 - Muqv2^2 + 2*MW2)*
          SWdo^2)*SWup^2*A0[Muqv2^2] + CWdo^2*CWup^2*Mdqv1^4*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 2*CWdo^2*CWup^2*Mdqv1^2*Muqv1^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Muqv1^4*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Mdqv1^2*MW2*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 6*CWdo^2*CWup^2*Mdqv1*Muqv1*MW2*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Muqv1^2*MW2*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 2*CWdo^2*CWup^2*MW2^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*Mdqv1^4*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 2*CWdo^2*Mdqv1^2*Muqv2^2*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Muqv2^4*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Mdqv1^2*MW2*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 6*CWdo^2*Mdqv1*Muqv2*MW2*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Muqv2^2*MW2*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 2*CWdo^2*MW2^2*SWup^2*
        B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWup^2*Mdqv2^4*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 2*CWup^2*Mdqv2^2*Muqv1^2*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Muqv1^4*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Mdqv2^2*MW2*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 6*CWup^2*Mdqv2*Muqv1*MW2*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Muqv1^2*MW2*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 2*CWup^2*MW2^2*SWdo^2*
        B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + ((Mdqv2 - Muqv2)^2 - MW2)*
        ((Mdqv2 + Muqv2)^2 + 2*MW2)*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, 
         Muqv2^2])))/(48*MW2*(MW2 - MZ2)*Pi^2), 
 dAZ -> (2*((CWdo^4*EL^2*Sqrt[MW2]*MZ2)/(54*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (2*CWup^4*EL^2*Sqrt[MW2]*MZ2)/(27*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^4*EL^2*MZ2^2)/(216*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*CWup^4*EL^2*MZ2^2)/(108*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (CWdo^2*EL^2*Sqrt[MW2]*MZ2*SWdo^2)/(27*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^2*EL^2*MZ2^2*SWdo^2)/(108*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*Sqrt[MW2]*MZ2*SWdo^4)/(54*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*MZ2^2*SWdo^4)/(216*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (4*CWup^2*EL^2*Sqrt[MW2]*MZ2*SWup^2)/(27*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*CWup^2*EL^2*MZ2^2*SWup^2)/(54*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (2*EL^2*Sqrt[MW2]*MZ2*SWup^4)/(27*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*EL^2*MZ2^2*SWup^4)/(108*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*(2*CWup^4*(4*Muqv2^2*(MW2 - MZ2) + Muqv1^2*(4*MW2 - MZ2)) + 
        CWdo^4*(2*Mdqv2^2*(MW2 - MZ2) + Mdqv1^2*(2*MW2 + MZ2)) + 
        CWdo^2*(Mdqv1^2 + Mdqv2^2)*(4*MW2 - MZ2)*SWdo^2 + 
        (2*Mdqv1^2*(MW2 - MZ2) + Mdqv2^2*(2*MW2 + MZ2))*SWdo^4 + 
        2*CWup^2*(Muqv1^2 + Muqv2^2)*(8*MW2 - 5*MZ2)*SWup^2 + 
        2*(4*Muqv1^2*(MW2 - MZ2) + Muqv2^2*(4*MW2 - MZ2))*SWup^4))/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*(CWdo^2 + SWdo^2)*(CWdo^2*(2*MW2 + MZ2) + 2*(MW2 - MZ2)*SWdo^2)*
       A0[Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*(CWdo^2 + SWdo^2)*(2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)*
       A0[Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (2*CWup^4*EL^2*Sqrt[MW2]*A0[Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWup^4*EL^2*MZ2*A0[Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (4*CWup^2*EL^2*Sqrt[MW2]*SWup^2*A0[Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*CWup^2*EL^2*MZ2*SWup^2*A0[Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (2*EL^2*Sqrt[MW2]*SWup^4*A0[Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) - (2*EL^2*MZ2*SWup^4*A0[Muqv1^2])/
      (9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (2*CWup^4*EL^2*Sqrt[MW2]*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*CWup^4*EL^2*MZ2*A0[Muqv2^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (4*CWup^2*EL^2*Sqrt[MW2]*SWup^2*A0[Muqv2^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (5*CWup^2*EL^2*MZ2*SWup^2*A0[Muqv2^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (2*EL^2*Sqrt[MW2]*SWup^4*A0[Muqv2^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*SWup^4*A0[Muqv2^2])/
      (18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^4*EL^2*Mdqv1^2*Sqrt[MW2]*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) - (CWdo^4*EL^2*Mdqv1^2*MZ2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWdo^4*EL^2*Sqrt[MW2]*MZ2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (36*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^4*EL^2*MZ2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^2*EL^2*Mdqv1^2*Sqrt[MW2]*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWdo^2*EL^2*Sqrt[MW2]*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, 
        Mdqv1^2])/(18*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (CWdo^2*EL^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mdqv1^2*Sqrt[MW2]*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Mdqv1^2*MZ2*SWdo^4*
       B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (EL^2*Sqrt[MW2]*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (36*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^4*EL^2*Mdqv2^2*Sqrt[MW2]*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^4*EL^2*Mdqv2^2*MZ2*
       B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWdo^4*EL^2*Sqrt[MW2]*MZ2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (36*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (CWdo^4*EL^2*MZ2^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdo^2*EL^2*Mdqv2^2*Sqrt[MW2]*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*
       B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWdo^2*EL^2*Sqrt[MW2]*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, 
        Mdqv2^2])/(18*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (CWdo^2*EL^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mdqv2^2*Sqrt[MW2]*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*Mdqv2^2*MZ2*SWdo^4*
       B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (EL^2*Sqrt[MW2]*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (36*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*CWup^4*EL^2*Muqv1^2*Sqrt[MW2]*B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWup^4*EL^2*Muqv1^2*MZ2*
       B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWup^4*EL^2*Sqrt[MW2]*MZ2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (CWup^4*EL^2*MZ2^2*B0i[bb0, MZ2, Muqv1^2, 
        Muqv1^2])/(36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (4*CWup^2*EL^2*Muqv1^2*Sqrt[MW2]*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (5*CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*
       B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/(18*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (2*CWup^2*EL^2*Sqrt[MW2]*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, 
        Muqv1^2])/(9*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (5*CWup^2*EL^2*MZ2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*EL^2*Muqv1^2*Sqrt[MW2]*SWup^4*B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (2*EL^2*Muqv1^2*MZ2*SWup^4*
       B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Sqrt[MW2]*MZ2*SWup^4*B0i[bb0, MZ2, Muqv1^2, Muqv1^2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*MZ2^2*SWup^4*B0i[bb0, MZ2, Muqv1^2, 
        Muqv1^2])/(9*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*(2*Muqv2^2 + MZ2)*(CWup^2 + SWup^2)*(4*CWup^2*(MW2 - MZ2) + 
        (4*MW2 - MZ2)*SWup^2)*B0i[bb0, MZ2, Muqv2^2, Muqv2^2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/MZ2, dME -> 0, dZfL[1, 1] -> 0, 
 dZfR[1, 1] -> 0, 
 dHH -> (3*(2*B0i[bb0, MH2, Mdqv1^2, Mdqv2^2]*(SWdo^2*yDVL - 
       CWdo^2*Conjugate[yDVL])*(CWdo^2*yDVL - SWdo^2*Conjugate[yDVL]) - 
     2*((Mdqv1 + Mdqv2)^2 - MH2)*B0i[dbb0, MH2, Mdqv1^2, Mdqv2^2]*
      (SWdo^2*yDVL - CWdo^2*Conjugate[yDVL])*(CWdo^2*yDVL - 
       SWdo^2*Conjugate[yDVL]) + 2*B0i[bb0, MH2, Muqv1^2, Muqv2^2]*
      (SWup^2*yUVL - CWup^2*Conjugate[yUVL])*(CWup^2*yUVL - 
       SWup^2*Conjugate[yUVL]) + 2*MH2*B0i[dbb0, MH2, Muqv1^2, Muqv2^2]*
      (SWup^2*yUVL - CWup^2*Conjugate[yUVL])*(CWup^2*yUVL - 
       SWup^2*Conjugate[yUVL]) - 2*(Muqv1 + Muqv2)^2*
      B0i[dbb0, MH2, Muqv1^2, Muqv2^2]*(SWup^2*yUVL - CWup^2*Conjugate[yUVL])*
      (CWup^2*yUVL - SWup^2*Conjugate[yUVL]) + 
     CWdo^2*SWdo^2*B0i[bb0, MH2, Mdqv1^2, Mdqv1^2]*(-Conjugate[yDVL]^2 + 
       yDVL*(yDVL - 4*Re[yDVL])) + CWdo^2*SWdo^2*B0i[bb0, MH2, Mdqv2^2, 
       Mdqv2^2]*(-Conjugate[yDVL]^2 + yDVL*(yDVL - 4*Re[yDVL])) + 
     CWdo^2*SWdo^2*B0i[dbb0, MH2, Mdqv1^2, Mdqv1^2]*
      (MH2*yDVL^2 - MH2*Conjugate[yDVL]^2 - 4*MH2*yDVL*Re[yDVL] + 
       16*Mdqv1^2*Re[yDVL]^2) + CWdo^2*SWdo^2*B0i[dbb0, MH2, Mdqv2^2, 
       Mdqv2^2]*(MH2*yDVL^2 - MH2*Conjugate[yDVL]^2 - 4*MH2*yDVL*Re[yDVL] + 
       16*Mdqv2^2*Re[yDVL]^2) + CWup^2*SWup^2*B0i[bb0, MH2, Muqv1^2, Muqv1^2]*
      (-Conjugate[yUVL]^2 + yUVL*(yUVL - 4*Re[yUVL])) + 
     CWup^2*SWup^2*B0i[bb0, MH2, Muqv2^2, Muqv2^2]*(-Conjugate[yUVL]^2 + 
       yUVL*(yUVL - 4*Re[yUVL])) + CWup^2*SWup^2*B0i[dbb0, MH2, Muqv1^2, 
       Muqv1^2]*(MH2*yUVL^2 - MH2*Conjugate[yUVL]^2 - 4*MH2*yUVL*Re[yUVL] + 
       16*Muqv1^2*Re[yUVL]^2) + CWup^2*SWup^2*B0i[dbb0, MH2, Muqv2^2, 
       Muqv2^2]*(MH2*yUVL^2 - MH2*Conjugate[yUVL]^2 - 4*MH2*yUVL*Re[yUVL] + 
       16*Muqv2^2*Re[yUVL]^2)))/(16*Pi^2), 
 dMH2 -> (-3*(CWup^2*MH2*SWup^2*yUVL^2*B0i[bb0, MH2, Muqv2^2, Muqv2^2] + 
     4*CWup^2*Muqv2^2*SWup^2*yUVL^2*B0i[bb0, MH2, Muqv2^2, Muqv2^2] + 
     2*(CWdo^2 + SWdo^2)^2*yDVL*(A0[Mdqv1^2] + A0[Mdqv2^2])*Conjugate[yDVL] + 
     2*((Mdqv1 + Mdqv2)^2 - MH2)*B0i[bb0, MH2, Mdqv1^2, Mdqv2^2]*
      (-(SWdo^2*yDVL) + CWdo^2*Conjugate[yDVL])*(CWdo^2*yDVL - 
       SWdo^2*Conjugate[yDVL]) + 2*CWup^4*yUVL*A0[Muqv1^2]*Conjugate[yUVL] + 
     4*CWup^2*SWup^2*yUVL*A0[Muqv1^2]*Conjugate[yUVL] + 
     2*SWup^4*yUVL*A0[Muqv1^2]*Conjugate[yUVL] + 2*CWup^4*yUVL*A0[Muqv2^2]*
      Conjugate[yUVL] + 4*CWup^2*SWup^2*yUVL*A0[Muqv2^2]*Conjugate[yUVL] + 
     2*SWup^4*yUVL*A0[Muqv2^2]*Conjugate[yUVL] + 8*CWup^2*Muqv2^2*SWup^2*yUVL*
      B0i[bb0, MH2, Muqv2^2, Muqv2^2]*Conjugate[yUVL] - 
     CWup^2*MH2*SWup^2*B0i[bb0, MH2, Muqv2^2, Muqv2^2]*Conjugate[yUVL]^2 + 
     4*CWup^2*Muqv2^2*SWup^2*B0i[bb0, MH2, Muqv2^2, Muqv2^2]*
      Conjugate[yUVL]^2 - 2*(MH2 - (Muqv1 + Muqv2)^2)*
      B0i[bb0, MH2, Muqv1^2, Muqv2^2]*(-(SWup^2*yUVL) + 
       CWup^2*Conjugate[yUVL])*(CWup^2*yUVL - SWup^2*Conjugate[yUVL]) + 
     16*CWdo^2*Mdqv1^2*SWdo^2*B0i[bb0, MH2, Mdqv1^2, Mdqv1^2]*Re[yDVL]^2 - 
     4*CWdo^2*MH2*SWdo^2*B0i[bb0, MH2, Mdqv1^2, Mdqv1^2]*Re[yDVL]^2 + 
     16*CWdo^2*Mdqv2^2*SWdo^2*B0i[bb0, MH2, Mdqv2^2, Mdqv2^2]*Re[yDVL]^2 - 
     4*CWdo^2*MH2*SWdo^2*B0i[bb0, MH2, Mdqv2^2, Mdqv2^2]*Re[yDVL]^2 - 
     4*CWup^2*MH2*SWup^2*yUVL*B0i[bb0, MH2, Muqv2^2, Muqv2^2]*Re[yUVL] - 
     4*CWup^2*(MH2 - 4*Muqv1^2)*SWup^2*B0i[bb0, MH2, Muqv1^2, Muqv1^2]*
      Re[yUVL]^2))/(16*Pi^2), 
 dCW -> 
  (CW*((EL^2*MZ2*(2*MW2*(CWdo^2*(CWup^2*(-3*(Mdqv1^2 + Muqv1^2) + MW2) + 
            (-3*(Mdqv1^2 + Muqv2^2) + MW2)*SWup^2) + 
          SWdo^2*(CWup^2*(-3*(Mdqv2^2 + Muqv1^2) + MW2) + 
            (-3*(Mdqv2^2 + Muqv2^2) + MW2)*SWup^2)) + 
        3*CWdo^2*(CWup^2*(-Mdqv1^2 + Muqv1^2 + 2*MW2) + 
          (-Mdqv1^2 + Muqv2^2 + 2*MW2)*SWup^2)*A0[Mdqv1^2] + 
        3*SWdo^2*(CWup^2*(-Mdqv2^2 + Muqv1^2 + 2*MW2) + 
          (-Mdqv2^2 + Muqv2^2 + 2*MW2)*SWup^2)*A0[Mdqv2^2] + 
        3*(CWup^2*(CWdo^2*(Mdqv1^2 - Muqv1^2 + 2*MW2) + 
            (Mdqv2^2 - Muqv1^2 + 2*MW2)*SWdo^2)*A0[Muqv1^2] + 
          (CWdo^2*(Mdqv1^2 - Muqv2^2 + 2*MW2) + (Mdqv2^2 - Muqv2^2 + 2*MW2)*
             SWdo^2)*SWup^2*A0[Muqv2^2] + CWdo^2*CWup^2*Mdqv1^4*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 2*CWdo^2*CWup^2*Mdqv1^2*Muqv1^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Muqv1^4*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Mdqv1^2*MW2*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 6*CWdo^2*CWup^2*Mdqv1*Muqv1*MW2*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Muqv1^2*MW2*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 2*CWdo^2*CWup^2*MW2^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*Mdqv1^4*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 2*CWdo^2*Mdqv1^2*Muqv2^2*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Muqv2^4*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Mdqv1^2*MW2*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 6*CWdo^2*Mdqv1*Muqv2*MW2*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Muqv2^2*MW2*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 2*CWdo^2*MW2^2*SWup^2*
           B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWup^2*Mdqv2^4*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 2*CWup^2*Mdqv2^2*Muqv1^2*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Muqv1^4*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Mdqv2^2*MW2*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 6*CWup^2*Mdqv2*Muqv1*MW2*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Muqv1^2*MW2*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 2*CWup^2*MW2^2*SWdo^2*
           B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + ((Mdqv2 - Muqv2)^2 - MW2)*
           ((Mdqv2 + Muqv2)^2 + 2*MW2)*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, 
            Muqv2^2])))/(48*MW2^2*(MW2 - MZ2)*Pi^2) + 
     ((CWdo^4*EL^2*MW2*MZ2)/(54*(MW2 - MZ2)*Pi^2) + (2*CWup^4*EL^2*MW2*MZ2)/
        (27*(MW2 - MZ2)*Pi^2) - (CWdo^4*EL^2*MZ2^2)/(108*(MW2 - MZ2)*Pi^2) - 
       (5*CWup^4*EL^2*MZ2^2)/(54*(MW2 - MZ2)*Pi^2) + (5*CWdo^4*EL^2*MZ2^3)/
        (432*MW2*(MW2 - MZ2)*Pi^2) + (17*CWup^4*EL^2*MZ2^3)/
        (432*MW2*(MW2 - MZ2)*Pi^2) - (CWup^4*EL^2*(16*Muqv2^2*(MW2 - MZ2)^2 + 
          Muqv1^2*(-4*MW2 + MZ2)^2))/(72*MW2*(MW2 - MZ2)*Pi^2) - 
       (CWdo^4*EL^2*(4*Mdqv2^2*(MW2 - MZ2)^2 + Mdqv1^2*(2*MW2 + MZ2)^2))/
        (72*MW2*(MW2 - MZ2)*Pi^2) + (CWdo^2*EL^2*MW2*MZ2*SWdo^2)/
        (27*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*MZ2^2*SWdo^2)/
        (54*(MW2 - MZ2)*Pi^2) + (5*CWdo^2*EL^2*MZ2^3*SWdo^2)/
        (216*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*(Mdqv1^2 + Mdqv2^2)*
         (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*SWdo^2)/(72*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*Mdqv1^2*MW2*SWdo^4)/(18*(MW2 - MZ2)*Pi^2) - 
       (EL^2*Mdqv2^2*MW2*SWdo^4)/(18*(MW2 - MZ2)*Pi^2) + 
       (EL^2*Mdqv1^2*MZ2*SWdo^4)/(9*(MW2 - MZ2)*Pi^2) - 
       (EL^2*Mdqv2^2*MZ2*SWdo^4)/(18*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MW2*MZ2*SWdo^4)/(54*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*SWdo^4)/
        (108*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv1^2*MZ2^2*SWdo^4)/
        (18*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv2^2*MZ2^2*SWdo^4)/
        (72*MW2*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^3*SWdo^4)/
        (432*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*(Muqv1^2 + Muqv2^2)*
         (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SWup^2)/(72*MW2*(MW2 - MZ2)*
         Pi^2) + (CWup^2*EL^2*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SWup^2)/
        (216*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*(-32*MW2^2 + 40*MW2*MZ2 - 
          17*MZ2^2)*SWup^4)/(432*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*(16*Muqv1^2*(MW2 - MZ2)^2 + Muqv2^2*(-4*MW2 + MZ2)^2)*SWup^4)/
        (72*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*
         A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*
         Pi^2) + (EL^2*(CWdo^2 + SWdo^2)*(CWdo^2*(2*MW2 + MZ2)^2 + 
          4*(MW2 - MZ2)^2*SWdo^2)*A0[Mdqv1^2])/(72*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*A0[Mdqv2^2])/(16*MW2*(MW2 - MZ2)*
         Pi^2) - (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*A0[Mdqv2^2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*(CWdo^2 + SWdo^2)*
         (4*CWdo^2*(MW2 - MZ2)^2 + (2*MW2 + MZ2)^2*SWdo^2)*A0[Mdqv2^2])/
        (72*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*
         A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWup^2*EL^2*Muqv2^2*MZ2*SWup^2*A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*
         Pi^2) + (CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*A0[Muqv2^2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv2^2*MZ2*SWup^2*
         A0[Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
       (MZ2*(CWdo^2*EL*(2*MW2 + MZ2) + 2*EL*(MW2 - MZ2)*SWdo^2)^2*
         B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdo^2*EL^2*Mdqv1^4*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*Mdqv2^2*MZ2*SWdo^2*
         B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdo^2*EL^2*Mdqv2^4*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*MZ2^3*SWdo^2*
         B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWup^2*EL^2*Muqv1^4*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv1^2*Muqv2^2*MZ2*SWup^2*
         B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWup^2*EL^2*Muqv2^4*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2*((2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)^2*
           B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
          (CWup^2*(-4*MW2 + MZ2) + 4*(-MW2 + MZ2)*SWup^2)^2*
           B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 18*CWup^2*MZ2^2*SWup^2*
           B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
          (4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
           B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*(-2*(CWup^2 + SWup^2)*(CWup^2*(-4*MW2 + MZ2)^2 + 
            16*(MW2 - MZ2)^2*SWup^2)*A0[Muqv1^2] - 2*(CWup^2 + SWup^2)*
           (16*CWup^2*(MW2 - MZ2)^2 + (-4*MW2 + MZ2)^2*SWup^2)*A0[Muqv2^2] + 
          8*CWdo^4*Mdqv1^2*MW2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
          8*CWdo^4*Mdqv1^2*MW2*MZ2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
          2*CWdo^4*Mdqv1^2*MZ2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
          16*CWdo^2*Mdqv1^2*MW2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
          8*CWdo^2*Mdqv1^2*MW2*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
          8*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
          8*Mdqv1^2*MW2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
          16*Mdqv1^2*MW2*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
          8*Mdqv1^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
          9*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2] + 
          54*CWdo^2*Mdqv1*Mdqv2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, 
            Mdqv2^2] - 9*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, 
            Mdqv2^2] + 8*CWdo^4*Mdqv2^2*MW2^2*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] - 16*CWdo^4*Mdqv2^2*MW2*MZ2*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] + 8*CWdo^4*Mdqv2^2*MZ2^2*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] + 16*CWdo^2*Mdqv2^2*MW2^2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] - 8*CWdo^2*Mdqv2^2*MW2*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] - 8*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] + 8*Mdqv2^2*MW2^2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] + 8*Mdqv2^2*MW2*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] + 2*Mdqv2^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv2^2, 
            Mdqv2^2] + 32*CWup^4*Muqv1^2*MW2^2*B0i[bb0, MZ2, Muqv1^2, 
            Muqv1^2] - 16*CWup^4*Muqv1^2*MW2*MZ2*B0i[bb0, MZ2, Muqv1^2, 
            Muqv1^2] + 2*CWup^4*Muqv1^2*MZ2^2*B0i[bb0, MZ2, Muqv1^2, 
            Muqv1^2] + 64*CWup^2*Muqv1^2*MW2^2*SWup^2*B0i[bb0, MZ2, Muqv1^2, 
            Muqv1^2] - 80*CWup^2*Muqv1^2*MW2*MZ2*SWup^2*B0i[bb0, MZ2, 
            Muqv1^2, Muqv1^2] + 16*CWup^2*Muqv1^2*MZ2^2*SWup^2*
           B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 32*Muqv1^2*MW2^2*SWup^4*
           B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 64*Muqv1^2*MW2*MZ2*SWup^4*
           B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 32*Muqv1^2*MZ2^2*SWup^4*
           B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 9*CWup^2*Muqv1^2*MZ2^2*SWup^2*
           B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 54*CWup^2*Muqv1*Muqv2*MZ2^2*
           SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] - 9*CWup^2*Muqv2^2*MZ2^2*
           SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
          2*Muqv2^2*(4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
           B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2))/
      (MZ2*(-(MW2/(MW2 - MZ2)) + MZ2/(MW2 - MZ2)))))/2, 
 dSW -> 
  -1/2*
   (CW2*SW*((EL^2*MZ2*(2*MW2*(CWdo^2*(CWup^2*(-3*(Mdqv1^2 + Muqv1^2) + MW2) + 
             (-3*(Mdqv1^2 + Muqv2^2) + MW2)*SWup^2) + 
           SWdo^2*(CWup^2*(-3*(Mdqv2^2 + Muqv1^2) + MW2) + 
             (-3*(Mdqv2^2 + Muqv2^2) + MW2)*SWup^2)) + 
         3*CWdo^2*(CWup^2*(-Mdqv1^2 + Muqv1^2 + 2*MW2) + 
           (-Mdqv1^2 + Muqv2^2 + 2*MW2)*SWup^2)*A0[Mdqv1^2] + 
         3*SWdo^2*(CWup^2*(-Mdqv2^2 + Muqv1^2 + 2*MW2) + 
           (-Mdqv2^2 + Muqv2^2 + 2*MW2)*SWup^2)*A0[Mdqv2^2] + 
         3*(CWup^2*(CWdo^2*(Mdqv1^2 - Muqv1^2 + 2*MW2) + 
             (Mdqv2^2 - Muqv1^2 + 2*MW2)*SWdo^2)*A0[Muqv1^2] + 
           (CWdo^2*(Mdqv1^2 - Muqv2^2 + 2*MW2) + (Mdqv2^2 - Muqv2^2 + 2*MW2)*
              SWdo^2)*SWup^2*A0[Muqv2^2] + CWdo^2*CWup^2*Mdqv1^4*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 2*CWdo^2*CWup^2*Mdqv1^2*Muqv1^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Muqv1^4*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Mdqv1^2*MW2*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 6*CWdo^2*CWup^2*Mdqv1*Muqv1*MW2*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*CWup^2*Muqv1^2*MW2*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] - 2*CWdo^2*CWup^2*MW2^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv1^2] + CWdo^2*Mdqv1^4*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 2*CWdo^2*Mdqv1^2*Muqv2^2*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Muqv2^4*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Mdqv1^2*MW2*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 6*CWdo^2*Mdqv1*Muqv2*MW2*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWdo^2*Muqv2^2*MW2*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] - 2*CWdo^2*MW2^2*SWup^2*
            B0i[bb0, MW2, Mdqv1^2, Muqv2^2] + CWup^2*Mdqv2^4*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 2*CWup^2*Mdqv2^2*Muqv1^2*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Muqv1^4*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Mdqv2^2*MW2*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 6*CWup^2*Mdqv2*Muqv1*MW2*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + CWup^2*Muqv1^2*MW2*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] - 2*CWup^2*MW2^2*SWdo^2*
            B0i[bb0, MW2, Mdqv2^2, Muqv1^2] + ((Mdqv2 - Muqv2)^2 - MW2)*
            ((Mdqv2 + Muqv2)^2 + 2*MW2)*SWdo^2*SWup^2*B0i[bb0, MW2, Mdqv2^2, 
             Muqv2^2])))/(48*MW2^2*(MW2 - MZ2)*Pi^2) + 
      ((CWdo^4*EL^2*MW2*MZ2)/(54*(MW2 - MZ2)*Pi^2) + (2*CWup^4*EL^2*MW2*MZ2)/
         (27*(MW2 - MZ2)*Pi^2) - (CWdo^4*EL^2*MZ2^2)/(108*(MW2 - MZ2)*Pi^2) - 
        (5*CWup^4*EL^2*MZ2^2)/(54*(MW2 - MZ2)*Pi^2) + (5*CWdo^4*EL^2*MZ2^3)/
         (432*MW2*(MW2 - MZ2)*Pi^2) + (17*CWup^4*EL^2*MZ2^3)/
         (432*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWup^4*EL^2*(16*Muqv2^2*(MW2 - MZ2)^2 + Muqv1^2*(-4*MW2 + MZ2)^2))/
         (72*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^4*EL^2*(4*Mdqv2^2*(MW2 - MZ2)^2 + 
           Mdqv1^2*(2*MW2 + MZ2)^2))/(72*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdo^2*EL^2*MW2*MZ2*SWdo^2)/(27*(MW2 - MZ2)*Pi^2) - 
        (CWdo^2*EL^2*MZ2^2*SWdo^2)/(54*(MW2 - MZ2)*Pi^2) + 
        (5*CWdo^2*EL^2*MZ2^3*SWdo^2)/(216*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWdo^2*EL^2*(Mdqv1^2 + Mdqv2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
          SWdo^2)/(72*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv1^2*MW2*SWdo^4)/
         (18*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv2^2*MW2*SWdo^4)/
         (18*(MW2 - MZ2)*Pi^2) + (EL^2*Mdqv1^2*MZ2*SWdo^4)/
         (9*(MW2 - MZ2)*Pi^2) - (EL^2*Mdqv2^2*MZ2*SWdo^4)/
         (18*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*MZ2*SWdo^4)/(54*(MW2 - MZ2)*
          Pi^2) - (EL^2*MZ2^2*SWdo^4)/(108*(MW2 - MZ2)*Pi^2) - 
        (EL^2*Mdqv1^2*MZ2^2*SWdo^4)/(18*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*Mdqv2^2*MZ2^2*SWdo^4)/(72*MW2*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^3*SWdo^4)/(432*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWup^2*EL^2*(Muqv1^2 + Muqv2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
          SWup^2)/(72*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWup^2*EL^2*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SWup^2)/
         (216*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*(-32*MW2^2 + 40*MW2*MZ2 - 
           17*MZ2^2)*SWup^4)/(432*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*(16*Muqv1^2*(MW2 - MZ2)^2 + Muqv2^2*(-4*MW2 + MZ2)^2)*SWup^4)/
         (72*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*
          A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*A0[Mdqv1^2])/(16*MW2*(MW2 - MZ2)*
          Pi^2) + (EL^2*(CWdo^2 + SWdo^2)*(CWdo^2*(2*MW2 + MZ2)^2 + 
           4*(MW2 - MZ2)^2*SWdo^2)*A0[Mdqv1^2])/(72*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdo^2*EL^2*Mdqv1^2*MZ2*SWdo^2*A0[Mdqv2^2])/(16*MW2*(MW2 - MZ2)*
          Pi^2) - (CWdo^2*EL^2*Mdqv2^2*MZ2*SWdo^2*A0[Mdqv2^2])/
         (16*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*(CWdo^2 + SWdo^2)*
          (4*CWdo^2*(MW2 - MZ2)^2 + (2*MW2 + MZ2)^2*SWdo^2)*A0[Mdqv2^2])/
         (72*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*
          A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWup^2*EL^2*Muqv2^2*MZ2*SWup^2*A0[Muqv1^2])/(16*MW2*(MW2 - MZ2)*
          Pi^2) + (CWup^2*EL^2*Muqv1^2*MZ2*SWup^2*A0[Muqv2^2])/
         (16*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv2^2*MZ2*SWup^2*
          A0[Muqv2^2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
        (MZ2*(CWdo^2*EL*(2*MW2 + MZ2) + 2*EL*(MW2 - MZ2)*SWdo^2)^2*
          B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdo^2*EL^2*Mdqv1^4*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
         (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*Mdqv1^2*Mdqv2^2*MZ2*SWdo^2*
          B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdo^2*EL^2*Mdqv2^4*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/
         (16*MW2*(MW2 - MZ2)*Pi^2) - (CWdo^2*EL^2*MZ2^3*SWdo^2*
          B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWup^2*EL^2*Muqv1^4*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
         (16*MW2*(MW2 - MZ2)*Pi^2) - (CWup^2*EL^2*Muqv1^2*Muqv2^2*MZ2*SWup^2*
          B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/(8*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWup^2*EL^2*Muqv2^4*MZ2*SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2])/
         (16*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2*((2*CWdo^2*(MW2 - MZ2) + (2*MW2 + MZ2)*SWdo^2)^2*
            B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 
           (CWup^2*(-4*MW2 + MZ2) + 4*(-MW2 + MZ2)*SWup^2)^2*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 18*CWup^2*MZ2^2*SWup^2*
            B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 
           (4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
            B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*(-2*(CWup^2 + SWup^2)*(CWup^2*(-4*MW2 + MZ2)^2 + 
             16*(MW2 - MZ2)^2*SWup^2)*A0[Muqv1^2] - 2*(CWup^2 + SWup^2)*
            (16*CWup^2*(MW2 - MZ2)^2 + (-4*MW2 + MZ2)^2*SWup^2)*A0[Muqv2^2] + 
           8*CWdo^4*Mdqv1^2*MW2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
           8*CWdo^4*Mdqv1^2*MW2*MZ2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
           2*CWdo^4*Mdqv1^2*MZ2^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
           16*CWdo^2*Mdqv1^2*MW2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
           8*CWdo^2*Mdqv1^2*MW2*MZ2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
           8*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
           8*Mdqv1^2*MW2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
           16*Mdqv1^2*MW2*MZ2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] + 
           8*Mdqv1^2*MZ2^2*SWdo^4*B0i[bb0, MZ2, Mdqv1^2, Mdqv1^2] - 
           9*CWdo^2*Mdqv1^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, Mdqv2^2] + 
           54*CWdo^2*Mdqv1*Mdqv2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, 
             Mdqv2^2] - 9*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*B0i[bb0, MZ2, Mdqv1^2, 
             Mdqv2^2] + 8*CWdo^4*Mdqv2^2*MW2^2*B0i[bb0, MZ2, Mdqv2^2, 
             Mdqv2^2] - 16*CWdo^4*Mdqv2^2*MW2*MZ2*B0i[bb0, MZ2, Mdqv2^2, 
             Mdqv2^2] + 8*CWdo^4*Mdqv2^2*MZ2^2*B0i[bb0, MZ2, Mdqv2^2, 
             Mdqv2^2] + 16*CWdo^2*Mdqv2^2*MW2^2*SWdo^2*B0i[bb0, MZ2, Mdqv2^2, 
             Mdqv2^2] - 8*CWdo^2*Mdqv2^2*MW2*MZ2*SWdo^2*B0i[bb0, MZ2, 
             Mdqv2^2, Mdqv2^2] - 8*CWdo^2*Mdqv2^2*MZ2^2*SWdo^2*
            B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 8*Mdqv2^2*MW2^2*SWdo^4*
            B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 8*Mdqv2^2*MW2*MZ2*SWdo^4*
            B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 2*Mdqv2^2*MZ2^2*SWdo^4*
            B0i[bb0, MZ2, Mdqv2^2, Mdqv2^2] + 32*CWup^4*Muqv1^2*MW2^2*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 16*CWup^4*Muqv1^2*MW2*MZ2*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 2*CWup^4*Muqv1^2*MZ2^2*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 64*CWup^2*Muqv1^2*MW2^2*SWup^2*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 80*CWup^2*Muqv1^2*MW2*MZ2*
            SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 16*CWup^2*Muqv1^2*MZ2^2*
            SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 32*Muqv1^2*MW2^2*SWup^4*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 64*Muqv1^2*MW2*MZ2*SWup^4*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] + 32*Muqv1^2*MZ2^2*SWup^4*
            B0i[bb0, MZ2, Muqv1^2, Muqv1^2] - 9*CWup^2*Muqv1^2*MZ2^2*SWup^2*
            B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 54*CWup^2*Muqv1*Muqv2*MZ2^2*
            SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] - 9*CWup^2*Muqv2^2*MZ2^2*
            SWup^2*B0i[bb0, MZ2, Muqv1^2, Muqv2^2] + 2*Muqv2^2*
            (4*CWup^2*(-MW2 + MZ2) + (-4*MW2 + MZ2)*SWup^2)^2*
            B0i[bb0, MZ2, Muqv2^2, Muqv2^2]))/(144*MW2*(MW2 - MZ2)*Pi^2))/
       (MZ2*(-(MW2/(MW2 - MZ2)) + MZ2/(MW2 - MZ2)))))/SW2, 
 dTD -> (3*(CWdo*SWdo*(Mdqv1*A0[Mdqv1^2] - Mdqv2*A0[Mdqv2^2])*Re[yDVL] + 
     CWup*SWup*(Muqv1*A0[Muqv1^2] - Muqv2*A0[Muqv2^2])*Re[yUVL]))/
   (2*Sqrt[2]*Pi^2)}


==> anc/ctMod2.m <==
(* ::Package:: *)

(* Notebook To Paper Dictionary:    *)
(*
     Model 2

     Mvl1 -> m_{E^-}  
	 Mvl2 -> m_{E^+} 
     Mvlv1 -> m_{N^-} 
	 Mvlv2 -> m_{N^+} 

	CWdoL -> Cos(\[Theta]_E)
	CWupL -> Cos(\[Theta]_N)
	
	yLVL -> y_E
	yNVL -> y_N
 
*)


(* Created with the Wolfram Language : www.wolfram.com *)
{dG0G0 -> -1/8*(B0i[bb0, MZ2, Mvl1^2, Mvl2^2]*(SWdoL^2*yLVL + 
       CWdoL^2*Conjugate[yLVL])*(CWdoL^2*yLVL + SWdoL^2*Conjugate[yLVL]) - 
     ((Mvl1 + Mvl2)^2 - MZ2)*B0i[dbb0, MZ2, Mvl1^2, Mvl2^2]*
      (SWdoL^2*yLVL + CWdoL^2*Conjugate[yLVL])*(CWdoL^2*yLVL + 
       SWdoL^2*Conjugate[yLVL]) + B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2]*
      (SWupL^2*yNVL + CWupL^2*Conjugate[yNVL])*(CWupL^2*yNVL + 
       SWupL^2*Conjugate[yNVL]) - ((Mvlv1 + Mvlv2)^2 - MZ2)*
      B0i[dbb0, MZ2, Mvlv1^2, Mvlv2^2]*(SWupL^2*yNVL + 
       CWupL^2*Conjugate[yNVL])*(CWupL^2*yNVL + SWupL^2*Conjugate[yNVL]) + 
     2*CWdoL^2*SWdoL^2*(B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
       B0i[bb0, MZ2, Mvl2^2, Mvl2^2])*Im[yLVL]^2 + 2*CWdoL^2*MZ2*SWdoL^2*
      (B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + B0i[dbb0, MZ2, Mvl2^2, Mvl2^2])*
      Im[yLVL]^2 - 8*CWdoL^2*SWdoL^2*(Mvl1^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
       Mvl2^2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2])*Im[yLVL]^2 + 
     2*CWupL^2*SWupL^2*(B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 
       B0i[bb0, MZ2, Mvlv2^2, Mvlv2^2] + (-4*Mvlv1^2 + MZ2)*
        B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] + (-4*Mvlv2^2 + MZ2)*
        B0i[dbb0, MZ2, Mvlv2^2, Mvlv2^2])*Im[yNVL]^2)/Pi^2, 
 dGPGP -> (-(B0i[bb0, MW2, Mvl1^2, Mvlv2^2]*(CWdoL*CWupL*yNVL + 
       SWdoL*SWupL*Conjugate[yLVL])*(SWdoL*SWupL*yLVL + 
       CWdoL*CWupL*Conjugate[yNVL])) + ((Mvl1 + Mvlv2)^2 - MW2)*
     B0i[dbb0, MW2, Mvl1^2, Mvlv2^2]*(CWdoL*CWupL*yNVL + 
      SWdoL*SWupL*Conjugate[yLVL])*(SWdoL*SWupL*yLVL + 
      CWdoL*CWupL*Conjugate[yNVL]) - B0i[bb0, MW2, Mvl2^2, Mvlv2^2]*
     (CWupL*SWdoL*yNVL - CWdoL*SWupL*Conjugate[yLVL])*
     (-(CWdoL*SWupL*yLVL) + CWupL*SWdoL*Conjugate[yNVL]) + 
    ((Mvl2 + Mvlv2)^2 - MW2)*B0i[dbb0, MW2, Mvl2^2, Mvlv2^2]*
     (CWupL*SWdoL*yNVL - CWdoL*SWupL*Conjugate[yLVL])*
     (-(CWdoL*SWupL*yLVL) + CWupL*SWdoL*Conjugate[yNVL]) - 
    B0i[bb0, MW2, Mvl1^2, Mvlv1^2]*(CWdoL*SWupL*yNVL - 
      CWupL*SWdoL*Conjugate[yLVL])*(-(CWupL*SWdoL*yLVL) + 
      CWdoL*SWupL*Conjugate[yNVL]) + ((Mvl1 + Mvlv1)^2 - MW2)*
     B0i[dbb0, MW2, Mvl1^2, Mvlv1^2]*(CWdoL*SWupL*yNVL - 
      CWupL*SWdoL*Conjugate[yLVL])*(-(CWupL*SWdoL*yLVL) + 
      CWdoL*SWupL*Conjugate[yNVL]) - B0i[bb0, MW2, Mvl2^2, Mvlv1^2]*
     (SWdoL*SWupL*yNVL + CWdoL*CWupL*Conjugate[yLVL])*
     (CWdoL*CWupL*yLVL + SWdoL*SWupL*Conjugate[yNVL]) + 
    ((Mvl2 + Mvlv1)^2 - MW2)*B0i[dbb0, MW2, Mvl2^2, Mvlv1^2]*
     (SWdoL*SWupL*yNVL + CWdoL*CWupL*Conjugate[yLVL])*
     (CWdoL*CWupL*yLVL + SWdoL*SWupL*Conjugate[yNVL]))/(8*Pi^2), 
 dZZ -> -(((CWdoL^4*EL^2*MW2)/(18*(MW2 - MZ2)*Pi^2) - 
     (CWdoL^4*EL^2*MZ2)/(12*(MW2 - MZ2)*Pi^2) + (5*CWdoL^4*EL^2*MZ2^2)/
      (144*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^4*EL^2*MZ2^2)/
      (144*MW2*(MW2 - MZ2)*Pi^2) + (CWdoL^2*EL^2*MW2*SWdoL^2)/
      (9*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*MZ2*SWdoL^2)/
      (6*(MW2 - MZ2)*Pi^2) + (5*CWdoL^2*EL^2*MZ2^2*SWdoL^2)/
      (72*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*SWdoL^4)/(18*(MW2 - MZ2)*Pi^2) - 
     (EL^2*MZ2*SWdoL^4)/(12*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*SWdoL^4)/
      (144*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^2*SWupL^2)/
      (72*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*SWupL^4)/
      (144*MW2*(MW2 - MZ2)*Pi^2) + (CWdoL^2*EL^2*Mvl1^2*SWdoL^2*A0[Mvl1^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl2^2*SWdoL^2*A0[Mvl1^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*SWdoL^2*A0[Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWdoL^2*EL^2*Mvl2^2*SWdoL^2*A0[Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^2*SWupL^2*A0[Mvlv1^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv2^2*SWupL^2*A0[Mvlv1^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*SWupL^2*A0[Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv2^2*SWupL^2*A0[Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*(CWdoL^2*(-2*MW2 + MZ2) + 2*(-MW2 + MZ2)*SWdoL^2)^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdoL^2*EL^2*Mvl1^4*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWdoL^2*EL^2*Mvl1^2*Mvl2^2*SWdoL^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdoL^2*EL^2*Mvl2^4*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*MZ2^2*SWdoL^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWupL^2*EL^2*Mvlv1^4*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^2*Mvlv2^2*SWupL^2*
       B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWupL^2*EL^2*Mvlv2^4*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*((2*CWdoL^2*(-MW2 + MZ2) + (-2*MW2 + MZ2)*SWdoL^2)^2*
         B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
        MZ2^2*(CWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 2*CWupL^2*SWupL^2*
           B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] + SWupL^4*B0i[bb0, MZ2, Mvlv2^2, 
            Mvlv2^2])))/(48*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdoL^2*EL^2*Mvl1^4*MZ2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*Mvl2^2*MZ2*SWdoL^2*
       B0i[dbb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdoL^2*EL^2*Mvl2^4*MZ2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*
       B0i[dbb0, MZ2, Mvlv1^2, Mvlv2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWupL^2*EL^2*Mvlv1^2*Mvlv2^2*MZ2*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, 
        Mvlv2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWupL^2*EL^2*Mvlv2^4*MZ2*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*(-8*CWdoL^4*Mvl1^2*MW2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        8*CWdoL^4*Mvl1^2*MW2*MZ2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        2*CWdoL^4*Mvl1^2*MZ2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        16*CWdoL^2*Mvl1^2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        8*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        8*Mvl1^2*MW2^2*SWdoL^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        16*Mvl1^2*MW2*MZ2*SWdoL^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        8*Mvl1^2*MZ2^2*SWdoL^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl2^2] - 
        6*CWdoL^2*Mvl1*Mvl2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl2^2] + 
        CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl2^2] - 
        8*CWdoL^4*Mvl2^2*MW2^2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] + 
        16*CWdoL^4*Mvl2^2*MW2*MZ2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] - 
        8*CWdoL^4*Mvl2^2*MZ2^2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] - 
        16*CWdoL^2*Mvl2^2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] + 
        24*CWdoL^2*Mvl2^2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] - 
        8*CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] - 
        8*Mvl2^2*MW2^2*SWdoL^4*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] + 
        8*Mvl2^2*MW2*MZ2*SWdoL^4*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] - 
        2*Mvl2^2*MZ2^2*SWdoL^4*B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] - 
        2*CWupL^4*Mvlv1^2*MZ2^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] + 
        CWupL^2*Mvlv1^2*MZ2^2*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv2^2] - 
        6*CWupL^2*Mvlv1*Mvlv2*MZ2^2*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, 
          Mvlv2^2] + CWupL^2*Mvlv2^2*MZ2^2*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, 
          Mvlv2^2] - 2*Mvlv2^2*MZ2^2*SWupL^4*B0i[dbb0, MZ2, Mvlv2^2, 
          Mvlv2^2]))/(48*MW2*(MW2 - MZ2)*Pi^2) - 
     (MZ2*(3*EL^2*(CWdoL^2*(-2*MW2 + MZ2) + 2*(-MW2 + MZ2)*SWdoL^2)^2*
         B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 6*CWdoL^2*EL^2*MZ2^2*SWdoL^2*
         B0i[dbb0, MZ2, Mvl1^2, Mvl2^2] + 
        3*EL^2*((2*CWdoL^2*(-MW2 + MZ2) + (-2*MW2 + MZ2)*SWdoL^2)^2*
           B0i[dbb0, MZ2, Mvl2^2, Mvl2^2] + 
          MZ2^2*(CWupL^4*B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] + 
            2*CWupL^2*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv2^2] + 
            SWupL^4*B0i[dbb0, MZ2, Mvlv2^2, Mvlv2^2]))))/
      (144*MW2*(MW2 - MZ2)*Pi^2))/(MW2/(MW2 - MZ2) - MZ2/(MW2 - MZ2))), 
 dMZ2 -> -(((CWdoL^4*EL^2*MW2*MZ2)/(18*(MW2 - MZ2)*Pi^2) - 
     (CWdoL^4*EL^2*MZ2^2)/(12*(MW2 - MZ2)*Pi^2) - 
     (CWupL^4*EL^2*Mvlv1^2*MZ2^2)/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (5*CWdoL^4*EL^2*MZ2^3)/(144*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWupL^4*EL^2*MZ2^3)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdoL^4*EL^2*(4*Mvl2^2*(MW2 - MZ2)^2 + Mvl1^2*(-2*MW2 + MZ2)^2))/
      (24*MW2*(MW2 - MZ2)*Pi^2) + (CWdoL^2*EL^2*MW2*MZ2*SWdoL^2)/
      (9*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*MZ2^2*SWdoL^2)/
      (6*(MW2 - MZ2)*Pi^2) + (5*CWdoL^2*EL^2*MZ2^3*SWdoL^2)/
      (72*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*(Mvl1^2 + Mvl2^2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SWdoL^2)/(24*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*Mvl1^2*MW2*SWdoL^4)/(6*(MW2 - MZ2)*Pi^2) - 
     (EL^2*Mvl2^2*MW2*SWdoL^4)/(6*(MW2 - MZ2)*Pi^2) + 
     (EL^2*Mvl1^2*MZ2*SWdoL^4)/(3*(MW2 - MZ2)*Pi^2) + 
     (EL^2*Mvl2^2*MZ2*SWdoL^4)/(6*(MW2 - MZ2)*Pi^2) + 
     (EL^2*MW2*MZ2*SWdoL^4)/(18*(MW2 - MZ2)*Pi^2) - 
     (EL^2*MZ2^2*SWdoL^4)/(12*(MW2 - MZ2)*Pi^2) - (EL^2*Mvl1^2*MZ2^2*SWdoL^4)/
      (6*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvl2^2*MZ2^2*SWdoL^4)/
      (24*MW2*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^3*SWdoL^4)/
      (144*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*(Mvlv1^2 + Mvlv2^2)*MZ2^2*
       SWupL^2)/(24*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^3*SWupL^2)/
      (72*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvlv2^2*MZ2^2*SWupL^4)/
      (24*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^3*SWupL^4)/
      (144*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*
       A0[Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdoL^2*EL^2*Mvl2^2*MZ2*SWdoL^2*A0[Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(-2*MW2 + MZ2)^2 + 
        4*(MW2 - MZ2)^2*SWdoL^2)*A0[Mvl1^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*A0[Mvl2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWdoL^2*EL^2*Mvl2^2*MZ2*SWdoL^2*A0[Mvl2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*(CWdoL^2 + SWdoL^2)*(4*CWdoL^2*(MW2 - MZ2)^2 + 
        (-2*MW2 + MZ2)^2*SWdoL^2)*A0[Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*
       Pi^2) + (CWupL^2*EL^2*Mvlv2^2*MZ2*SWupL^2*A0[Mvlv1^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*
       A0[Mvlv2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
     (CWupL^2*EL^2*Mvlv2^2*MZ2*SWupL^2*A0[Mvlv2^2])/(48*MW2*(MW2 - MZ2)*
       Pi^2) - (EL^2*MZ2*(CWdoL^2*(-2*MW2 + MZ2) + 2*(-MW2 + MZ2)*SWdoL^2)^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdoL^2*EL^2*Mvl1^4*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*Mvl2^2*MZ2*SWdoL^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWdoL^2*EL^2*Mvl2^4*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*MZ2^3*SWdoL^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*Mvlv2^2*MZ2*SWupL^2*
       B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
     (CWupL^2*EL^2*Mvlv2^4*MZ2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
      (48*MW2*(MW2 - MZ2)*Pi^2) + 
     (EL^2*(2*CWupL^2*MZ2^2*(CWupL^2 + SWupL^2)*A0[Mvlv1^2] + 
        2*MZ2^2*SWupL^2*(CWupL^2 + SWupL^2)*A0[Mvlv2^2] - 
        8*CWdoL^4*Mvl1^2*MW2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        8*CWdoL^4*Mvl1^2*MW2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        2*CWdoL^4*Mvl1^2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        16*CWdoL^2*Mvl1^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        8*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        8*Mvl1^2*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        16*Mvl1^2*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        8*Mvl1^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] - 
        6*CWdoL^2*Mvl1*Mvl2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] + 
        CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] - 
        8*CWdoL^4*Mvl2^2*MW2^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
        16*CWdoL^4*Mvl2^2*MW2*MZ2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
        8*CWdoL^4*Mvl2^2*MZ2^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
        16*CWdoL^2*Mvl2^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
        24*CWdoL^2*Mvl2^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
        8*CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
        8*Mvl2^2*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
        8*Mvl2^2*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
        2*Mvl2^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
        2*CWupL^4*Mvlv1^2*MZ2^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 
        CWupL^2*Mvlv1^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] - 
        6*CWupL^2*Mvlv1*Mvlv2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] + 
        CWupL^2*Mvlv2^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] - 
        2*Mvlv2^2*MZ2^2*SWupL^4*B0i[bb0, MZ2, Mvlv2^2, Mvlv2^2]))/
      (48*MW2*(MW2 - MZ2)*Pi^2) - 
     (EL^2*MZ2*((2*CWdoL^2*(-MW2 + MZ2) + (-2*MW2 + MZ2)*SWdoL^2)^2*
         B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
        MZ2^2*(CWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 2*CWupL^2*SWupL^2*
           B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] + SWupL^4*B0i[bb0, MZ2, Mvlv2^2, 
            Mvlv2^2])))/(48*MW2*(MW2 - MZ2)*Pi^2))/
    (-(MW2/(MW2 - MZ2)) + MZ2/(MW2 - MZ2))), 
 dZA -> 
  (-2*((EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(Mvl1^2*(-2*MW2 + MZ2) + 
          2*Mvl2^2*(-MW2 + MZ2)) + (Mvl2^2*(-2*MW2 + MZ2) + 
          2*Mvl1^2*(-MW2 + MZ2))*SWdoL^2))/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(2*MW2 - MZ2) + 
        2*(MW2 - MZ2)*SWdoL^2)*A0[Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(2*CWdoL^2*(MW2 - MZ2) + 
        (2*MW2 - MZ2)*SWdoL^2)*A0[Mvl2^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWdoL^4*EL^2*Mvl1^2*Sqrt[MW2]*B0i[bb0, 0, Mvl1^2, Mvl1^2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^4*EL^2*Mvl1^2*MZ2*
       B0i[bb0, 0, Mvl1^2, Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdoL^2*EL^2*Mvl1^2*Sqrt[MW2]*SWdoL^2*B0i[bb0, 0, Mvl1^2, Mvl1^2])/
      (3*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*
       B0i[bb0, 0, Mvl1^2, Mvl1^2])/(4*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mvl1^2*Sqrt[MW2]*SWdoL^4*B0i[bb0, 0, Mvl1^2, Mvl1^2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Mvl1^2*MZ2*SWdoL^4*
       B0i[bb0, 0, Mvl1^2, Mvl1^2])/(6*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mvl2^2*(CWdoL^2 + SWdoL^2)*(2*CWdoL^2*(MW2 - MZ2) + 
        (2*MW2 - MZ2)*SWdoL^2)*B0i[bb0, 0, Mvl2^2, Mvl2^2])/
      (12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/MZ2, 
 dWW -> (EL^2*MZ2*(-2*MW2^2*(CWdoL^2 + SWdoL^2)*(CWupL^2 + SWupL^2) + 
     3*CWdoL^2*(CWupL^2*(-Mvl1^2 + Mvlv1^2) + (-Mvl1^2 + Mvlv2^2)*SWupL^2)*
      A0[Mvl1^2] + 3*SWdoL^2*(CWupL^2*(-Mvl2^2 + Mvlv1^2) + 
       (-Mvl2^2 + Mvlv2^2)*SWupL^2)*A0[Mvl2^2] + 
     3*(CWupL^2*(CWdoL^2*(Mvl1 - Mvlv1)*(Mvl1 + Mvlv1) + 
         (Mvl2 - Mvlv1)*(Mvl2 + Mvlv1)*SWdoL^2)*A0[Mvlv1^2] + 
       (CWdoL^2*(Mvl1 - Mvlv2)*(Mvl1 + Mvlv2) + (Mvl2 - Mvlv2)*(Mvl2 + Mvlv2)*
          SWdoL^2)*SWupL^2*A0[Mvlv2^2] + CWdoL^2*CWupL^2*Mvl1^4*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*Mvl1^2*Mvlv1^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^4*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + 2*CWdoL^2*CWupL^2*MW2^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*Mvl1^4*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*Mvl1^2*Mvlv2^2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^4*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + 2*CWdoL^2*MW2^2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWupL^2*Mvl2^4*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*Mvl2^2*Mvlv1^2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^4*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + 2*CWupL^2*MW2^2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + Mvl2^4*SWdoL^2*SWupL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv2^2] - 2*Mvl2^2*Mvlv2^2*SWdoL^2*SWupL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv2^2] + Mvlv2^4*SWdoL^2*SWupL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv2^2] + 2*MW2^2*SWdoL^2*SWupL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv2^2] - CWdoL^2*CWupL^2*Mvl1^4*MW2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] + 2*CWdoL^2*CWupL^2*Mvl1^2*Mvlv1^2*
        MW2*B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] - CWdoL^2*CWupL^2*Mvlv1^4*MW2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] - CWdoL^2*CWupL^2*Mvl1^2*MW2^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] + 6*CWdoL^2*CWupL^2*Mvl1*Mvlv1*MW2^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] - CWdoL^2*CWupL^2*Mvlv1^2*MW2^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] + 2*CWdoL^2*CWupL^2*MW2^3*
        B0i[dbb0, MW2, Mvl1^2, Mvlv1^2] - CWdoL^2*Mvl1^4*MW2*SWupL^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] + 2*CWdoL^2*Mvl1^2*Mvlv2^2*MW2*
        SWupL^2*B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] - CWdoL^2*Mvlv2^4*MW2*SWupL^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] - CWdoL^2*Mvl1^2*MW2^2*SWupL^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] + 6*CWdoL^2*Mvl1*Mvlv2*MW2^2*SWupL^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] - CWdoL^2*Mvlv2^2*MW2^2*SWupL^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] + 2*CWdoL^2*MW2^3*SWupL^2*
        B0i[dbb0, MW2, Mvl1^2, Mvlv2^2] - CWupL^2*Mvl2^4*MW2*SWdoL^2*
        B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] + 2*CWupL^2*Mvl2^2*Mvlv1^2*MW2*
        SWdoL^2*B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] - CWupL^2*Mvlv1^4*MW2*SWdoL^2*
        B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] - CWupL^2*Mvl2^2*MW2^2*SWdoL^2*
        B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] + 6*CWupL^2*Mvl2*Mvlv1*MW2^2*SWdoL^2*
        B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] - CWupL^2*Mvlv1^2*MW2^2*SWdoL^2*
        B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] + 2*CWupL^2*MW2^3*SWdoL^2*
        B0i[dbb0, MW2, Mvl2^2, Mvlv1^2] + MW2*(-(Mvl2 - Mvlv2)^2 + MW2)*
        ((Mvl2 + Mvlv2)^2 + 2*MW2)*SWdoL^2*SWupL^2*B0i[dbb0, MW2, Mvl2^2, 
         Mvlv2^2])))/(144*MW2^2*(MW2 - MZ2)*Pi^2), 
 dAA -> -1/36*(EL^2*(CWdoL^2 + SWdoL^2)^2*
     (-2 + 3*B0i[bb0, 0, Mvl1^2, Mvl1^2] + 3*B0i[bb0, 0, Mvl2^2, Mvl2^2] + 
      6*Mvl1^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
      6*Mvl2^2*B0i[dbb0, 0, Mvl2^2, Mvl2^2]))/Pi^2, 
 dEL -> 
  -((SW2*((EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(Mvl1^2*(-2*MW2 + MZ2) + 
            2*Mvl2^2*(-MW2 + MZ2)) + (Mvl2^2*(-2*MW2 + MZ2) + 
            2*Mvl1^2*(-MW2 + MZ2))*SWdoL^2))/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(2*MW2 - MZ2) + 
          2*(MW2 - MZ2)*SWdoL^2)*A0[Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(2*CWdoL^2*(MW2 - MZ2) + 
          (2*MW2 - MZ2)*SWdoL^2)*A0[Mvl2^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
         Pi^2) - (CWdoL^4*EL^2*Mvl1^2*Sqrt[MW2]*B0i[bb0, 0, Mvl1^2, Mvl1^2])/
        (6*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^4*EL^2*Mvl1^2*MZ2*
         B0i[bb0, 0, Mvl1^2, Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (CWdoL^2*EL^2*Mvl1^2*Sqrt[MW2]*SWdoL^2*B0i[bb0, 0, Mvl1^2, Mvl1^2])/
        (3*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*
         B0i[bb0, 0, Mvl1^2, Mvl1^2])/(4*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (EL^2*Mvl1^2*Sqrt[MW2]*SWdoL^4*B0i[bb0, 0, Mvl1^2, Mvl1^2])/
        (6*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Mvl1^2*MZ2*SWdoL^4*
         B0i[bb0, 0, Mvl1^2, Mvl1^2])/(6*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
       (EL^2*Mvl2^2*(CWdoL^2 + SWdoL^2)*(2*CWdoL^2*(MW2 - MZ2) + 
          (2*MW2 - MZ2)*SWdoL^2)*B0i[bb0, 0, Mvl2^2, Mvl2^2])/
        (12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/(CW*MZ2*SW)) + 
   (EL^2*(CWdoL^2 + SWdoL^2)^2*(-2 + 3*B0i[bb0, 0, Mvl1^2, Mvl1^2] + 
      3*B0i[bb0, 0, Mvl2^2, Mvl2^2] + 6*Mvl1^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
      6*Mvl2^2*B0i[dbb0, 0, Mvl2^2, Mvl2^2]))/(72*Pi^2), 
 dMW2 -> 
  (EL^2*MZ2*(2*MW2*(CWdoL^2*(CWupL^2*(-3*(Mvl1^2 + Mvlv1^2) + MW2) + 
         (-3*(Mvl1^2 + Mvlv2^2) + MW2)*SWupL^2) + 
       SWdoL^2*(CWupL^2*(-3*(Mvl2^2 + Mvlv1^2) + MW2) + 
         (-3*(Mvl2^2 + Mvlv2^2) + MW2)*SWupL^2)) + 
     3*CWdoL^2*(CWupL^2*(-Mvl1^2 + Mvlv1^2 + 2*MW2) + 
       (-Mvl1^2 + Mvlv2^2 + 2*MW2)*SWupL^2)*A0[Mvl1^2] + 
     3*SWdoL^2*(CWupL^2*(-Mvl2^2 + Mvlv1^2 + 2*MW2) + 
       (-Mvl2^2 + Mvlv2^2 + 2*MW2)*SWupL^2)*A0[Mvl2^2] + 
     3*(CWupL^2*(CWdoL^2*(Mvl1^2 - Mvlv1^2 + 2*MW2) + 
         (Mvl2^2 - Mvlv1^2 + 2*MW2)*SWdoL^2)*A0[Mvlv1^2] + 
       (CWdoL^2*(Mvl1^2 - Mvlv2^2 + 2*MW2) + (Mvl2^2 - Mvlv2^2 + 2*MW2)*
          SWdoL^2)*SWupL^2*A0[Mvlv2^2] + CWdoL^2*CWupL^2*Mvl1^4*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*Mvl1^2*Mvlv1^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^4*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvl1^2*MW2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 6*CWdoL^2*CWupL^2*Mvl1*Mvlv1*MW2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^2*MW2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*MW2^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*Mvl1^4*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*Mvl1^2*Mvlv2^2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^4*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvl1^2*MW2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 6*CWdoL^2*Mvl1*Mvlv2*MW2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^2*MW2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*MW2^2*SWupL^2*
        B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWupL^2*Mvl2^4*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*Mvl2^2*Mvlv1^2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^4*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvl2^2*MW2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 6*CWupL^2*Mvl2*Mvlv1*MW2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^2*MW2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*MW2^2*SWdoL^2*
        B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + ((Mvl2 - Mvlv2)^2 - MW2)*
        ((Mvl2 + Mvlv2)^2 + 2*MW2)*SWdoL^2*SWupL^2*B0i[bb0, MW2, Mvl2^2, 
         Mvlv2^2])))/(144*MW2*(MW2 - MZ2)*Pi^2), 
 dAZ -> (2*((CWdoL^4*EL^2*Sqrt[MW2]*MZ2)/(18*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdoL^4*EL^2*MZ2^2)/(24*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (CWdoL^2*EL^2*Sqrt[MW2]*MZ2*SWdoL^2)/(9*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdoL^2*EL^2*MZ2^2*SWdoL^2)/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*Sqrt[MW2]*MZ2*SWdoL^4)/(18*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*MZ2^2*SWdoL^4)/(24*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(Mvl1^2*(-2*MW2 + MZ2) + 
          2*Mvl2^2*(-MW2 + MZ2)) + (Mvl2^2*(-2*MW2 + MZ2) + 
          2*Mvl1^2*(-MW2 + MZ2))*SWdoL^2))/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(2*MW2 - MZ2) + 
        2*(MW2 - MZ2)*SWdoL^2)*A0[Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(2*CWdoL^2*(MW2 - MZ2) + 
        (2*MW2 - MZ2)*SWdoL^2)*A0[Mvl2^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (CWdoL^4*EL^2*Mvl1^2*Sqrt[MW2]*B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^4*EL^2*Mvl1^2*MZ2*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdoL^4*EL^2*Sqrt[MW2]*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/
      (12*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^4*EL^2*MZ2^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(24*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdoL^2*EL^2*Mvl1^2*Sqrt[MW2]*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/
      (3*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(4*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (CWdoL^2*EL^2*Sqrt[MW2]*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) + (CWdoL^2*EL^2*MZ2^2*SWdoL^2*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Mvl1^2*Sqrt[MW2]*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Mvl1^2*MZ2*SWdoL^4*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(6*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*Sqrt[MW2]*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/
      (12*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*MZ2^2*SWdoL^4*
       B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(12*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*(2*Mvl2^2 + MZ2)*(CWdoL^2 + SWdoL^2)*(2*CWdoL^2*(MW2 - MZ2) + 
        (2*MW2 - MZ2)*SWdoL^2)*B0i[bb0, MZ2, Mvl2^2, Mvl2^2])/
      (24*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/MZ2, dME -> 0, dZfL[1, 1] -> 0, 
 dZfR[1, 1] -> 0, 
 dHH -> (CWupL^2*SWupL^2*yNVL^2*(B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
      2*B0i[bb0, MH2, Mvlv1^2, Mvlv2^2] + B0i[bb0, MH2, Mvlv2^2, Mvlv2^2]) + 
    CWdoL^2*SWdoL^2*yLVL^2*(B0i[bb0, MH2, Mvl2^2, Mvl2^2] + 
      MH2*B0i[dbb0, MH2, Mvl2^2, Mvl2^2]) + CWupL^2*MH2*SWupL^2*yNVL^2*
     (B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2] + 2*B0i[dbb0, MH2, Mvlv1^2, Mvlv2^2] + 
      B0i[dbb0, MH2, Mvlv2^2, Mvlv2^2]) + 2*B0i[bb0, MH2, Mvl1^2, Mvl2^2]*
     (SWdoL^2*yLVL - CWdoL^2*Conjugate[yLVL])*(CWdoL^2*yLVL - 
      SWdoL^2*Conjugate[yLVL]) + 2*(MH2 - (Mvl1 + Mvl2)^2)*
     B0i[dbb0, MH2, Mvl1^2, Mvl2^2]*(SWdoL^2*yLVL - CWdoL^2*Conjugate[yLVL])*
     (CWdoL^2*yLVL - SWdoL^2*Conjugate[yLVL]) - 2*(Mvlv1 + Mvlv2)^2*
     B0i[dbb0, MH2, Mvlv1^2, Mvlv2^2]*(SWupL^2*yNVL - 
      CWupL^2*Conjugate[yNVL])*(CWupL^2*yNVL - SWupL^2*Conjugate[yNVL]) + 
    2*B0i[bb0, MH2, Mvlv1^2, Mvlv2^2]*Conjugate[yNVL]*
     (-((CWupL^4 + SWupL^4)*yNVL) + CWupL^2*SWupL^2*Conjugate[yNVL]) + 
    CWdoL^2*SWdoL^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2]*(-Conjugate[yLVL]^2 + 
      yLVL*(yLVL - 4*Re[yLVL])) - CWdoL^2*SWdoL^2*B0i[bb0, MH2, Mvl2^2, 
      Mvl2^2]*(Conjugate[yLVL]^2 + 4*yLVL*Re[yLVL]) + 
    CWdoL^2*SWdoL^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2]*
     (MH2*yLVL^2 - MH2*Conjugate[yLVL]^2 - 4*MH2*yLVL*Re[yLVL] + 
      16*Mvl1^2*Re[yLVL]^2) + CWdoL^2*SWdoL^2*B0i[dbb0, MH2, Mvl2^2, Mvl2^2]*
     (8*Mvl2^2*yLVL*Conjugate[yLVL] - (MH2 - 4*Mvl2^2)*Conjugate[yLVL]^2 + 
      4*yLVL*(Mvl2^2*yLVL - MH2*Re[yLVL])) + 16*CWupL^2*SWupL^2*
     (Mvlv1^2*B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2] + 
      Mvlv2^2*B0i[dbb0, MH2, Mvlv2^2, Mvlv2^2])*Re[yNVL]^2 - 
    CWupL^2*SWupL^2*(B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
      B0i[bb0, MH2, Mvlv2^2, Mvlv2^2])*(Conjugate[yNVL]^2 + 
      4*yNVL*Re[yNVL]) - MH2*(2*B0i[dbb0, MH2, Mvlv1^2, Mvlv2^2]*
       Conjugate[yNVL]*((CWupL^4 + SWupL^4)*yNVL - CWupL^2*SWupL^2*
         Conjugate[yNVL]) + CWupL^2*SWupL^2*
       (B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2] + B0i[dbb0, MH2, Mvlv2^2, Mvlv2^2])*
       (Conjugate[yNVL]^2 + 4*yNVL*Re[yNVL])))/(16*Pi^2), 
 dMH2 -> -1/16*(CWupL^2*MH2*SWupL^2*yNVL^2*(B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
       2*B0i[bb0, MH2, Mvlv1^2, Mvlv2^2] + B0i[bb0, MH2, Mvlv2^2, Mvlv2^2]) + 
     2*(MH2 - (Mvl1 + Mvl2)^2)*B0i[bb0, MH2, Mvl1^2, Mvl2^2]*
      (SWdoL^2*yLVL - CWdoL^2*Conjugate[yLVL])*(CWdoL^2*yLVL - 
       SWdoL^2*Conjugate[yLVL]) + 
     yLVL*(CWdoL^2*MH2*SWdoL^2*yLVL*B0i[bb0, MH2, Mvl2^2, Mvl2^2] + 
       2*(CWdoL^2 + SWdoL^2)^2*(A0[Mvl1^2] + A0[Mvl2^2])*Conjugate[yLVL]) + 
     2*(CWupL^2 + SWupL^2)^2*yNVL*(A0[Mvlv1^2] + A0[Mvlv2^2])*
      Conjugate[yNVL] - 2*(Mvlv1 + Mvlv2)^2*B0i[bb0, MH2, Mvlv1^2, Mvlv2^2]*
      (SWupL^2*yNVL - CWupL^2*Conjugate[yNVL])*(CWupL^2*yNVL - 
       SWupL^2*Conjugate[yNVL]) + CWdoL^2*SWdoL^2*B0i[bb0, MH2, Mvl1^2, 
       Mvl1^2]*(MH2*yLVL^2 - MH2*Conjugate[yLVL]^2 - 4*MH2*yLVL*Re[yLVL] + 
       16*Mvl1^2*Re[yLVL]^2) + CWdoL^2*SWdoL^2*B0i[bb0, MH2, Mvl2^2, Mvl2^2]*
      (8*Mvl2^2*yLVL*Conjugate[yLVL] - (MH2 - 4*Mvl2^2)*Conjugate[yLVL]^2 + 
       4*yLVL*(Mvl2^2*yLVL - MH2*Re[yLVL])) + 16*CWupL^2*SWupL^2*
      (Mvlv1^2*B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
       Mvlv2^2*B0i[bb0, MH2, Mvlv2^2, Mvlv2^2])*Re[yNVL]^2 - 
     MH2*(2*B0i[bb0, MH2, Mvlv1^2, Mvlv2^2]*Conjugate[yNVL]*
        ((CWupL^4 + SWupL^4)*yNVL - CWupL^2*SWupL^2*Conjugate[yNVL]) + 
       CWupL^2*SWupL^2*(B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
         B0i[bb0, MH2, Mvlv2^2, Mvlv2^2])*(Conjugate[yNVL]^2 + 
         4*yNVL*Re[yNVL])))/Pi^2, 
 dCW -> 
  (CW*((EL^2*MZ2*(2*MW2*(CWdoL^2*(CWupL^2*(-3*(Mvl1^2 + Mvlv1^2) + MW2) + 
            (-3*(Mvl1^2 + Mvlv2^2) + MW2)*SWupL^2) + 
          SWdoL^2*(CWupL^2*(-3*(Mvl2^2 + Mvlv1^2) + MW2) + 
            (-3*(Mvl2^2 + Mvlv2^2) + MW2)*SWupL^2)) + 
        3*CWdoL^2*(CWupL^2*(-Mvl1^2 + Mvlv1^2 + 2*MW2) + 
          (-Mvl1^2 + Mvlv2^2 + 2*MW2)*SWupL^2)*A0[Mvl1^2] + 
        3*SWdoL^2*(CWupL^2*(-Mvl2^2 + Mvlv1^2 + 2*MW2) + 
          (-Mvl2^2 + Mvlv2^2 + 2*MW2)*SWupL^2)*A0[Mvl2^2] + 
        3*(CWupL^2*(CWdoL^2*(Mvl1^2 - Mvlv1^2 + 2*MW2) + 
            (Mvl2^2 - Mvlv1^2 + 2*MW2)*SWdoL^2)*A0[Mvlv1^2] + 
          (CWdoL^2*(Mvl1^2 - Mvlv2^2 + 2*MW2) + (Mvl2^2 - Mvlv2^2 + 2*MW2)*
             SWdoL^2)*SWupL^2*A0[Mvlv2^2] + CWdoL^2*CWupL^2*Mvl1^4*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*Mvl1^2*Mvlv1^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^4*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvl1^2*MW2*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 6*CWdoL^2*CWupL^2*Mvl1*Mvlv1*MW2*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^2*MW2*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*MW2^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*Mvl1^4*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*Mvl1^2*Mvlv2^2*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^4*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvl1^2*MW2*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 6*CWdoL^2*Mvl1*Mvlv2*MW2*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^2*MW2*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*MW2^2*SWupL^2*
           B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWupL^2*Mvl2^4*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*Mvl2^2*Mvlv1^2*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^4*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvl2^2*MW2*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 6*CWupL^2*Mvl2*Mvlv1*MW2*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^2*MW2*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*MW2^2*SWdoL^2*
           B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + ((Mvl2 - Mvlv2)^2 - MW2)*
           ((Mvl2 + Mvlv2)^2 + 2*MW2)*SWdoL^2*SWupL^2*B0i[bb0, MW2, Mvl2^2, 
            Mvlv2^2])))/(144*MW2^2*(MW2 - MZ2)*Pi^2) + 
     ((CWdoL^4*EL^2*MW2*MZ2)/(18*(MW2 - MZ2)*Pi^2) - (CWdoL^4*EL^2*MZ2^2)/
        (12*(MW2 - MZ2)*Pi^2) - (CWupL^4*EL^2*Mvlv1^2*MZ2^2)/
        (24*MW2*(MW2 - MZ2)*Pi^2) + (5*CWdoL^4*EL^2*MZ2^3)/
        (144*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^4*EL^2*MZ2^3)/
        (144*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^4*EL^2*(4*Mvl2^2*(MW2 - MZ2)^2 + 
          Mvl1^2*(-2*MW2 + MZ2)^2))/(24*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdoL^2*EL^2*MW2*MZ2*SWdoL^2)/(9*(MW2 - MZ2)*Pi^2) - 
       (CWdoL^2*EL^2*MZ2^2*SWdoL^2)/(6*(MW2 - MZ2)*Pi^2) + 
       (5*CWdoL^2*EL^2*MZ2^3*SWdoL^2)/(72*MW2*(MW2 - MZ2)*Pi^2) - 
       (CWdoL^2*EL^2*(Mvl1^2 + Mvl2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
         SWdoL^2)/(24*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvl1^2*MW2*SWdoL^4)/
        (6*(MW2 - MZ2)*Pi^2) - (EL^2*Mvl2^2*MW2*SWdoL^4)/
        (6*(MW2 - MZ2)*Pi^2) + (EL^2*Mvl1^2*MZ2*SWdoL^4)/
        (3*(MW2 - MZ2)*Pi^2) + (EL^2*Mvl2^2*MZ2*SWdoL^4)/
        (6*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*MZ2*SWdoL^4)/(18*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2^2*SWdoL^4)/(12*(MW2 - MZ2)*Pi^2) - 
       (EL^2*Mvl1^2*MZ2^2*SWdoL^4)/(6*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*Mvl2^2*MZ2^2*SWdoL^4)/(24*MW2*(MW2 - MZ2)*Pi^2) + 
       (5*EL^2*MZ2^3*SWdoL^4)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (CWupL^2*EL^2*(Mvlv1^2 + Mvlv2^2)*MZ2^2*SWupL^2)/
        (24*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^3*SWupL^2)/
        (72*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvlv2^2*MZ2^2*SWupL^4)/
        (24*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^3*SWupL^4)/
        (144*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*
         A0[Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdoL^2*EL^2*Mvl2^2*MZ2*SWdoL^2*A0[Mvl1^2])/(48*MW2*(MW2 - MZ2)*
         Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(-2*MW2 + MZ2)^2 + 
          4*(MW2 - MZ2)^2*SWdoL^2)*A0[Mvl1^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*A0[Mvl2^2])/(48*MW2*(MW2 - MZ2)*
         Pi^2) - (CWdoL^2*EL^2*Mvl2^2*MZ2*SWdoL^2*A0[Mvl2^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*
         (4*CWdoL^2*(MW2 - MZ2)^2 + (-2*MW2 + MZ2)^2*SWdoL^2)*A0[Mvl2^2])/
        (24*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*
         A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWupL^2*EL^2*Mvlv2^2*MZ2*SWupL^2*A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*
         Pi^2) + (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv2^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv2^2*MZ2*SWupL^2*
         A0[Mvlv2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2*(CWdoL^2*(-2*MW2 + MZ2) + 2*(-MW2 + MZ2)*SWdoL^2)^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdoL^2*EL^2*Mvl1^4*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*Mvl2^2*MZ2*SWdoL^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWdoL^2*EL^2*Mvl2^4*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*MZ2^3*SWdoL^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*Mvlv2^2*MZ2*SWupL^2*
         B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWupL^2*EL^2*Mvlv2^4*MZ2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) + 
       (EL^2*(2*CWupL^2*MZ2^2*(CWupL^2 + SWupL^2)*A0[Mvlv1^2] + 
          2*MZ2^2*SWupL^2*(CWupL^2 + SWupL^2)*A0[Mvlv2^2] - 
          8*CWdoL^4*Mvl1^2*MW2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
          8*CWdoL^4*Mvl1^2*MW2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
          2*CWdoL^4*Mvl1^2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
          16*CWdoL^2*Mvl1^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
          24*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
          8*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
          8*Mvl1^2*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
          16*Mvl1^2*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
          8*Mvl1^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
          CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] - 
          6*CWdoL^2*Mvl1*Mvl2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] + 
          CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] - 
          8*CWdoL^4*Mvl2^2*MW2^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
          16*CWdoL^4*Mvl2^2*MW2*MZ2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
          8*CWdoL^4*Mvl2^2*MZ2^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
          16*CWdoL^2*Mvl2^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
          24*CWdoL^2*Mvl2^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
          8*CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
          8*Mvl2^2*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
          8*Mvl2^2*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
          2*Mvl2^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
          2*CWupL^4*Mvlv1^2*MZ2^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 
          CWupL^2*Mvlv1^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] - 
          6*CWupL^2*Mvlv1*Mvlv2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, 
            Mvlv2^2] + CWupL^2*Mvlv2^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, 
            Mvlv2^2] - 2*Mvlv2^2*MZ2^2*SWupL^4*B0i[bb0, MZ2, Mvlv2^2, 
            Mvlv2^2]))/(48*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2*((2*CWdoL^2*(-MW2 + MZ2) + (-2*MW2 + MZ2)*SWdoL^2)^2*
           B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
          MZ2^2*(CWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 2*CWupL^2*SWupL^2*
             B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] + SWupL^4*B0i[bb0, MZ2, Mvlv2^2, 
              Mvlv2^2])))/(48*MW2*(MW2 - MZ2)*Pi^2))/
      (MZ2*(-(MW2/(MW2 - MZ2)) + MZ2/(MW2 - MZ2)))))/2, 
 dSW -> 
  -1/2*
   (CW2*SW*
     ((EL^2*MZ2*(2*MW2*(CWdoL^2*(CWupL^2*(-3*(Mvl1^2 + Mvlv1^2) + MW2) + 
             (-3*(Mvl1^2 + Mvlv2^2) + MW2)*SWupL^2) + 
           SWdoL^2*(CWupL^2*(-3*(Mvl2^2 + Mvlv1^2) + MW2) + 
             (-3*(Mvl2^2 + Mvlv2^2) + MW2)*SWupL^2)) + 
         3*CWdoL^2*(CWupL^2*(-Mvl1^2 + Mvlv1^2 + 2*MW2) + 
           (-Mvl1^2 + Mvlv2^2 + 2*MW2)*SWupL^2)*A0[Mvl1^2] + 
         3*SWdoL^2*(CWupL^2*(-Mvl2^2 + Mvlv1^2 + 2*MW2) + 
           (-Mvl2^2 + Mvlv2^2 + 2*MW2)*SWupL^2)*A0[Mvl2^2] + 
         3*(CWupL^2*(CWdoL^2*(Mvl1^2 - Mvlv1^2 + 2*MW2) + 
             (Mvl2^2 - Mvlv1^2 + 2*MW2)*SWdoL^2)*A0[Mvlv1^2] + 
           (CWdoL^2*(Mvl1^2 - Mvlv2^2 + 2*MW2) + (Mvl2^2 - Mvlv2^2 + 2*MW2)*
              SWdoL^2)*SWupL^2*A0[Mvlv2^2] + CWdoL^2*CWupL^2*Mvl1^4*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*Mvl1^2*Mvlv1^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^4*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvl1^2*MW2*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 6*CWdoL^2*CWupL^2*Mvl1*Mvlv1*MW2*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*CWupL^2*Mvlv1^2*MW2*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] - 2*CWdoL^2*CWupL^2*MW2^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv1^2] + CWdoL^2*Mvl1^4*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*Mvl1^2*Mvlv2^2*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^4*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvl1^2*MW2*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 6*CWdoL^2*Mvl1*Mvlv2*MW2*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWdoL^2*Mvlv2^2*MW2*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] - 2*CWdoL^2*MW2^2*SWupL^2*
            B0i[bb0, MW2, Mvl1^2, Mvlv2^2] + CWupL^2*Mvl2^4*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*Mvl2^2*Mvlv1^2*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^4*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvl2^2*MW2*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 6*CWupL^2*Mvl2*Mvlv1*MW2*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + CWupL^2*Mvlv1^2*MW2*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] - 2*CWupL^2*MW2^2*SWdoL^2*
            B0i[bb0, MW2, Mvl2^2, Mvlv1^2] + ((Mvl2 - Mvlv2)^2 - MW2)*
            ((Mvl2 + Mvlv2)^2 + 2*MW2)*SWdoL^2*SWupL^2*B0i[bb0, MW2, Mvl2^2, 
             Mvlv2^2])))/(144*MW2^2*(MW2 - MZ2)*Pi^2) + 
      ((CWdoL^4*EL^2*MW2*MZ2)/(18*(MW2 - MZ2)*Pi^2) - (CWdoL^4*EL^2*MZ2^2)/
         (12*(MW2 - MZ2)*Pi^2) - (CWupL^4*EL^2*Mvlv1^2*MZ2^2)/
         (24*MW2*(MW2 - MZ2)*Pi^2) + (5*CWdoL^4*EL^2*MZ2^3)/
         (144*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^4*EL^2*MZ2^3)/
         (144*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^4*EL^2*(4*Mvl2^2*(MW2 - MZ2)^2 + 
           Mvl1^2*(-2*MW2 + MZ2)^2))/(24*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdoL^2*EL^2*MW2*MZ2*SWdoL^2)/(9*(MW2 - MZ2)*Pi^2) - 
        (CWdoL^2*EL^2*MZ2^2*SWdoL^2)/(6*(MW2 - MZ2)*Pi^2) + 
        (5*CWdoL^2*EL^2*MZ2^3*SWdoL^2)/(72*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWdoL^2*EL^2*(Mvl1^2 + Mvl2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
          SWdoL^2)/(24*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvl1^2*MW2*SWdoL^4)/
         (6*(MW2 - MZ2)*Pi^2) - (EL^2*Mvl2^2*MW2*SWdoL^4)/
         (6*(MW2 - MZ2)*Pi^2) + (EL^2*Mvl1^2*MZ2*SWdoL^4)/
         (3*(MW2 - MZ2)*Pi^2) + (EL^2*Mvl2^2*MZ2*SWdoL^4)/
         (6*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*MZ2*SWdoL^4)/(18*(MW2 - MZ2)*
          Pi^2) - (EL^2*MZ2^2*SWdoL^4)/(12*(MW2 - MZ2)*Pi^2) - 
        (EL^2*Mvl1^2*MZ2^2*SWdoL^4)/(6*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*Mvl2^2*MZ2^2*SWdoL^4)/(24*MW2*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^3*SWdoL^4)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWupL^2*EL^2*(Mvlv1^2 + Mvlv2^2)*MZ2^2*SWupL^2)/
         (24*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^3*SWupL^2)/
         (72*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvlv2^2*MZ2^2*SWupL^4)/
         (24*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^3*SWupL^4)/
         (144*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*
          A0[Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdoL^2*EL^2*Mvl2^2*MZ2*SWdoL^2*A0[Mvl1^2])/(48*MW2*(MW2 - MZ2)*
          Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*(CWdoL^2*(-2*MW2 + MZ2)^2 + 
           4*(MW2 - MZ2)^2*SWdoL^2)*A0[Mvl1^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdoL^2*EL^2*Mvl1^2*MZ2*SWdoL^2*A0[Mvl2^2])/(48*MW2*(MW2 - MZ2)*
          Pi^2) - (CWdoL^2*EL^2*Mvl2^2*MZ2*SWdoL^2*A0[Mvl2^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*(CWdoL^2 + SWdoL^2)*
          (4*CWdoL^2*(MW2 - MZ2)^2 + (-2*MW2 + MZ2)^2*SWdoL^2)*A0[Mvl2^2])/
         (24*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*
          A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWupL^2*EL^2*Mvlv2^2*MZ2*SWupL^2*A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*
          Pi^2) + (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv2^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv2^2*MZ2*SWupL^2*
          A0[Mvlv2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2*(CWdoL^2*(-2*MW2 + MZ2) + 2*(-MW2 + MZ2)*SWdoL^2)^2*
          B0i[bb0, MZ2, Mvl1^2, Mvl1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdoL^2*EL^2*Mvl1^4*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*Mvl1^2*Mvl2^2*MZ2*SWdoL^2*
          B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWdoL^2*EL^2*Mvl2^4*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (CWdoL^2*EL^2*MZ2^3*SWdoL^2*
          B0i[bb0, MZ2, Mvl1^2, Mvl2^2])/(24*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*Mvlv2^2*MZ2*
          SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2])/(24*MW2*(MW2 - MZ2)*
          Pi^2) + (CWupL^2*EL^2*Mvlv2^4*MZ2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, 
           Mvlv2^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
        (EL^2*(2*CWupL^2*MZ2^2*(CWupL^2 + SWupL^2)*A0[Mvlv1^2] + 
           2*MZ2^2*SWupL^2*(CWupL^2 + SWupL^2)*A0[Mvlv2^2] - 
           8*CWdoL^4*Mvl1^2*MW2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
           8*CWdoL^4*Mvl1^2*MW2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
           2*CWdoL^4*Mvl1^2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
           16*CWdoL^2*Mvl1^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
           24*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
           8*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
           8*Mvl1^2*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
           16*Mvl1^2*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
           8*Mvl1^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
           CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] - 
           6*CWdoL^2*Mvl1*Mvl2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] + 
           CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl2^2] - 
           8*CWdoL^4*Mvl2^2*MW2^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
           16*CWdoL^4*Mvl2^2*MW2*MZ2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
           8*CWdoL^4*Mvl2^2*MZ2^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
           16*CWdoL^2*Mvl2^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
           24*CWdoL^2*Mvl2^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
           8*CWdoL^2*Mvl2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
           8*Mvl2^2*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
           8*Mvl2^2*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
           2*Mvl2^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl2^2, Mvl2^2] - 
           2*CWupL^4*Mvlv1^2*MZ2^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 
           CWupL^2*Mvlv1^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] - 
           6*CWupL^2*Mvlv1*Mvlv2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, 
             Mvlv2^2] + CWupL^2*Mvlv2^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, Mvlv1^2, 
             Mvlv2^2] - 2*Mvlv2^2*MZ2^2*SWupL^4*B0i[bb0, MZ2, Mvlv2^2, 
             Mvlv2^2]))/(48*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2*((2*CWdoL^2*(-MW2 + MZ2) + (-2*MW2 + MZ2)*SWdoL^2)^2*
            B0i[bb0, MZ2, Mvl2^2, Mvl2^2] + 
           MZ2^2*(CWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 2*CWupL^2*SWupL^2*
              B0i[bb0, MZ2, Mvlv1^2, Mvlv2^2] + SWupL^4*B0i[bb0, MZ2, Mvlv2^
                2, Mvlv2^2])))/(48*MW2*(MW2 - MZ2)*Pi^2))/
       (MZ2*(-(MW2/(MW2 - MZ2)) + MZ2/(MW2 - MZ2)))))/SW2, 
 dTD -> (CWdoL*SWdoL*(Mvl1*A0[Mvl1^2] - Mvl2*A0[Mvl2^2])*Re[yLVL] + 
    CWupL*SWupL*(Mvlv1*A0[Mvlv1^2] - Mvlv2*A0[Mvlv2^2])*Re[yNVL])/
   (2*Sqrt[2]*Pi^2)}


==> anc/ctMod3.m <==
(* ::Package:: *)

(* Notebook To Paper Dictionary:    *)
(*
     Model 3

     Mvlv1 -> m_{N}  

	CWupL -> Cos(\[Theta]_\nu)
	
	yLVL -> \lambda_\nu
*)


(* Created with the Wolfram Language : www.wolfram.com *)
{dG0G0 -> (6*EL^2*MB2*MZ2*B0i[bb0, MZ2, MB2, MB2] + 
    6*EL^2*MC2*MZ2*B0i[bb0, MZ2, MC2, MC2] + 6*EL^2*MD2*MZ2*
     B0i[bb0, MZ2, MD2, MD2] + 2*EL^2*ME2*MZ2*B0i[bb0, MZ2, ME2, ME2] - 
    2*EL^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2] + 2*EL^2*ML2*MZ2*
     B0i[bb0, MZ2, ML2, ML2] + 2*EL^2*MM2*MZ2*B0i[bb0, MZ2, MM2, MM2] + 
    6*EL^2*MS2*MZ2*B0i[bb0, MZ2, MS2, MS2] + 6*EL^2*MT2*MZ2*
     B0i[bb0, MZ2, MT2, MT2] + 6*EL^2*MU2*MZ2*B0i[bb0, MZ2, MU2, MU2] - 
    4*EL^2*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2] + 6*EL^2*MB2*MZ2^2*
     B0i[dbb0, MZ2, MB2, MB2] + 6*EL^2*MC2*MZ2^2*B0i[dbb0, MZ2, MC2, MC2] + 
    6*EL^2*MD2*MZ2^2*B0i[dbb0, MZ2, MD2, MD2] + 
    2*EL^2*ME2*MZ2^2*B0i[dbb0, MZ2, ME2, ME2] + 
    EL^2*MH2^2*MZ2*B0i[dbb0, MZ2, MH2, MZ2] - 2*EL^2*MH2*MZ2^2*
     B0i[dbb0, MZ2, MH2, MZ2] - EL^2*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2] + 
    2*EL^2*ML2*MZ2^2*B0i[dbb0, MZ2, ML2, ML2] + 
    2*EL^2*MM2*MZ2^2*B0i[dbb0, MZ2, MM2, MM2] + 
    6*EL^2*MS2*MZ2^2*B0i[dbb0, MZ2, MS2, MS2] + 
    6*EL^2*MT2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] + 
    6*EL^2*MU2*MZ2^2*B0i[dbb0, MZ2, MU2, MU2] - 4*Mvlv1^2*MW2^2*SWupL^2*
     yNVL^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] + 4*Mvlv1^2*MW2*MZ2*SWupL^2*
     yNVL^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] - 4*EL^2*MW2*MZ2^2*
     B0i[dbb0, MZ2, MW2, MW2] + 4*MW2*(-MW2 + MZ2)*yNVL*
     (SWupL^2*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 
      CWupL^2*(B0i[bb0, MZ2, 0, Mvlv1^2] + (-Mvlv1^2 + MZ2)*
         B0i[dbb0, MZ2, 0, Mvlv1^2]) + (-2*Mvlv1^2 + MZ2)*SWupL^2*
       B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2])*Conjugate[yNVL] + 
    4*Mvlv1^2*MW2*(-MW2 + MZ2)*SWupL^2*B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2]*
     Conjugate[yNVL]^2)/(64*MW2*(MW2 - MZ2)*Pi^2), 
 dGPGP -> (2*EL^2*ME2*MZ2*B0i[bb0, MW2, 0, ME2] + 2*CWupL^2*EL^2*ML2*MZ2*
     B0i[bb0, MW2, 0, ML2] + 2*EL^2*MM2*MZ2*B0i[bb0, MW2, 0, MM2] + 
    8*EL^2*MW2^2*B0i[bb0, MW2, 0, MW2] - 8*EL^2*MW2*MZ2*
     B0i[bb0, MW2, 0, MW2] + 6*EL^2*MB2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
    6*EL^2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*EL^2*MC2*MZ2*
     B0i[bb0, MW2, MC2, MS2] + 6*EL^2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
    6*EL^2*MD2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*EL^2*MU2*MZ2*
     B0i[bb0, MW2, MD2, MU2] - 2*EL^2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
    2*EL^2*ML2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
    8*EL^2*MW2^2*B0i[bb0, MW2, MW2, MZ2] + 6*EL^2*MW2*MZ2*
     B0i[bb0, MW2, MW2, MZ2] - 2*EL^2*MZ2^2*B0i[bb0, MW2, MW2, MZ2] - 
    2*EL^2*ME2^2*MZ2*B0i[dbb0, MW2, 0, ME2] + 2*EL^2*ME2*MW2*MZ2*
     B0i[dbb0, MW2, 0, ME2] - 2*CWupL^2*EL^2*ML2^2*MZ2*
     B0i[dbb0, MW2, 0, ML2] + 2*CWupL^2*EL^2*ML2*MW2*MZ2*
     B0i[dbb0, MW2, 0, ML2] - 2*EL^2*MM2^2*MZ2*B0i[dbb0, MW2, 0, MM2] + 
    2*EL^2*MM2*MW2*MZ2*B0i[dbb0, MW2, 0, MM2] - 
    6*EL^2*MB2^2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 12*EL^2*MB2*MT2*MZ2*
     B0i[dbb0, MW2, MB2, MT2] - 6*EL^2*MT2^2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 
    6*EL^2*MB2*MW2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 
    6*EL^2*MT2*MW2*MZ2*B0i[dbb0, MW2, MB2, MT2] - 
    6*EL^2*MC2^2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 12*EL^2*MC2*MS2*MZ2*
     B0i[dbb0, MW2, MC2, MS2] - 6*EL^2*MS2^2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 
    6*EL^2*MC2*MW2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 
    6*EL^2*MS2*MW2*MZ2*B0i[dbb0, MW2, MC2, MS2] - 
    6*EL^2*MD2^2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 12*EL^2*MD2*MU2*MZ2*
     B0i[dbb0, MW2, MD2, MU2] - 6*EL^2*MU2^2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 
    6*EL^2*MD2*MW2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 
    6*EL^2*MU2*MW2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 
    EL^2*MH2^2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 2*EL^2*MH2*MW2*MZ2*
     B0i[dbb0, MW2, MH2, MW2] - EL^2*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 
    2*EL^2*ML2^2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] - 
    2*EL^2*ML2*Mvlv1^2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] + 
    2*EL^2*ML2*MW2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] - 
    9*EL^2*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2] + 
    4*EL^2*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2] + 
    EL^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2] - 4*MW2*(MW2 - MZ2)*yNVL*
     (B0i[bb0, MW2, ML2, Mvlv1^2] - (ML2 + Mvlv1^2 - MW2)*
       B0i[dbb0, MW2, ML2, Mvlv1^2])*Conjugate[yNVL] - 
    8*Sqrt[2]*EL*ML2*Mvlv1*Sqrt[MW2*MZ2*(-MW2 + MZ2)]*SWupL*
     B0i[dbb0, MW2, ML2, Mvlv1^2]*Re[yNVL])/(64*MW2*(MW2 - MZ2)*Pi^2), 
 dZZ -> -1/288*(EL^2*(64*MW2^2 - 76*MW2*MZ2 + 
       MZ2^2*(37 + (CWupL^2 + SWupL^2)^2)))/(MW2*(MW2 - MZ2)*Pi^2) + 
   ((2 + CWupL^4)*EL^2*MZ2^2*B0i[bb0, MZ2, 0, 0])/(96*MW2*(MW2 - MZ2)*Pi^2) + 
   (CWupL^2*EL^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, 0, Mvlv1^2])/
    (48*MW2*(MW2 - MZ2)*Pi^2) + 
   (EL^2*(2*CWupL^2*Mvlv1^2*SWupL^2*(-A0[Mvlv1^2] + 
        Mvlv1^2*B0i[bb0, MZ2, 0, Mvlv1^2]) + (MH2 - MZ2)*
       (A0[MH2] - A0[MZ2] + (-MH2 + MZ2)*B0i[bb0, MZ2, MH2, MZ2])))/
    (192*MW2*(MW2 - MZ2)*Pi^2) + 
   (EL^2*(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MZ2, MB2, MB2] + 
      (64*MW2^2 - 80*MW2*MZ2 + 34*MZ2^2)*B0i[bb0, MZ2, MC2, MC2] + 
      16*MW2^2*B0i[bb0, MZ2, MD2, MD2] - 8*MW2*MZ2*B0i[bb0, MZ2, MD2, MD2] + 
      10*MZ2^2*B0i[bb0, MZ2, MD2, MD2] + 48*MW2^2*B0i[bb0, MZ2, ME2, ME2] - 
      72*MW2*MZ2*B0i[bb0, MZ2, ME2, ME2] + 30*MZ2^2*B0i[bb0, MZ2, ME2, ME2] + 
      3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2] + 48*MW2^2*B0i[bb0, MZ2, ML2, ML2] - 
      72*MW2*MZ2*B0i[bb0, MZ2, ML2, ML2] + 30*MZ2^2*B0i[bb0, MZ2, ML2, ML2] + 
      48*MW2^2*B0i[bb0, MZ2, MM2, MM2] - 72*MW2*MZ2*B0i[bb0, MZ2, MM2, MM2] + 
      30*MZ2^2*B0i[bb0, MZ2, MM2, MM2] + 16*MW2^2*B0i[bb0, MZ2, MS2, MS2] - 
      8*MW2*MZ2*B0i[bb0, MZ2, MS2, MS2] + 10*MZ2^2*B0i[bb0, MZ2, MS2, MS2] + 
      64*MW2^2*B0i[bb0, MZ2, MT2, MT2] - 80*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 
      34*MZ2^2*B0i[bb0, MZ2, MT2, MT2] + 64*MW2^2*B0i[bb0, MZ2, MU2, MU2] - 
      80*MW2*MZ2*B0i[bb0, MZ2, MU2, MU2] + 34*MZ2^2*B0i[bb0, MZ2, MU2, MU2] + 
      6*MZ2^2*SWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2] + 
      3*(-36*MW2^2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]))/
    (576*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*(2*CWupL^2*Mvlv1^4*SWupL^2*B0i[dbb0, MZ2, 0, Mvlv1^2] + 
      (MH2 - MZ2)*(-MH2 + MZ2)*B0i[dbb0, MZ2, MH2, MZ2]))/
    (192*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*(3*CWupL^2*Mvlv1^2*MZ2^2*SWupL^2*B0i[dbb0, MZ2, 0, Mvlv1^2] - 
      16*MB2*MW2^2*B0i[dbb0, MZ2, MB2, MB2] + 8*MB2*MW2*MZ2*
       B0i[dbb0, MZ2, MB2, MB2] + 17*MB2*MZ2^2*B0i[dbb0, MZ2, MB2, MB2] - 
      64*MC2*MW2^2*B0i[dbb0, MZ2, MC2, MC2] + 80*MC2*MW2*MZ2*
       B0i[dbb0, MZ2, MC2, MC2] - 7*MC2*MZ2^2*B0i[dbb0, MZ2, MC2, MC2] - 
      16*MD2*MW2^2*B0i[dbb0, MZ2, MD2, MD2] + 8*MD2*MW2*MZ2*
       B0i[dbb0, MZ2, MD2, MD2] + 17*MD2*MZ2^2*B0i[dbb0, MZ2, MD2, MD2] - 
      48*ME2*MW2^2*B0i[dbb0, MZ2, ME2, ME2] + 72*ME2*MW2*MZ2*
       B0i[dbb0, MZ2, ME2, ME2] - 21*ME2*MZ2^2*B0i[dbb0, MZ2, ME2, ME2] + 
      3*MH2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2] - 
      15*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2] - 48*ML2*MW2^2*
       B0i[dbb0, MZ2, ML2, ML2] + 72*ML2*MW2*MZ2*B0i[dbb0, MZ2, ML2, ML2] - 
      21*ML2*MZ2^2*B0i[dbb0, MZ2, ML2, ML2] - 48*MM2*MW2^2*
       B0i[dbb0, MZ2, MM2, MM2] + 72*MM2*MW2*MZ2*B0i[dbb0, MZ2, MM2, MM2] - 
      21*MM2*MZ2^2*B0i[dbb0, MZ2, MM2, MM2] - 16*MS2*MW2^2*
       B0i[dbb0, MZ2, MS2, MS2] + 8*MS2*MW2*MZ2*B0i[dbb0, MZ2, MS2, MS2] + 
      17*MS2*MZ2^2*B0i[dbb0, MZ2, MS2, MS2] - 64*MT2*MW2^2*
       B0i[dbb0, MZ2, MT2, MT2] + 80*MT2*MW2*MZ2*B0i[dbb0, MZ2, MT2, MT2] - 
      7*MT2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] - 64*MU2*MW2^2*
       B0i[dbb0, MZ2, MU2, MU2] + 80*MU2*MW2*MZ2*B0i[dbb0, MZ2, MU2, MU2] - 
      7*MU2*MZ2^2*B0i[dbb0, MZ2, MU2, MU2] + 3*Mvlv1^2*MZ2^2*SWupL^4*
       B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] + 6*MW2*(12*MW2^2 + 8*MW2*MZ2 - 
        5*MZ2^2)*B0i[dbb0, MZ2, MW2, MW2]))/(288*MW2*(MW2 - MZ2)*Pi^2) + 
   (MZ2*(6*(2 + CWupL^4)*EL^2*MZ2^2*B0i[dbb0, MZ2, 0, 0] + 
      12*CWupL^2*EL^2*MZ2^2*SWupL^2*B0i[dbb0, MZ2, 0, Mvlv1^2] + 
      EL^2*(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*B0i[dbb0, MZ2, MB2, MB2] + 
        (64*MW2^2 - 80*MW2*MZ2 + 34*MZ2^2)*B0i[dbb0, MZ2, MC2, MC2] + 
        16*MW2^2*B0i[dbb0, MZ2, MD2, MD2] - 8*MW2*MZ2*B0i[dbb0, MZ2, MD2, 
          MD2] + 10*MZ2^2*B0i[dbb0, MZ2, MD2, MD2] + 
        48*MW2^2*B0i[dbb0, MZ2, ME2, ME2] - 72*MW2*MZ2*B0i[dbb0, MZ2, ME2, 
          ME2] + 30*MZ2^2*B0i[dbb0, MZ2, ME2, ME2] + 
        3*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2] + 48*MW2^2*B0i[dbb0, MZ2, ML2, 
          ML2] - 72*MW2*MZ2*B0i[dbb0, MZ2, ML2, ML2] + 
        30*MZ2^2*B0i[dbb0, MZ2, ML2, ML2] + 48*MW2^2*B0i[dbb0, MZ2, MM2, 
          MM2] - 72*MW2*MZ2*B0i[dbb0, MZ2, MM2, MM2] + 
        30*MZ2^2*B0i[dbb0, MZ2, MM2, MM2] + 16*MW2^2*B0i[dbb0, MZ2, MS2, 
          MS2] - 8*MW2*MZ2*B0i[dbb0, MZ2, MS2, MS2] + 
        10*MZ2^2*B0i[dbb0, MZ2, MS2, MS2] + 64*MW2^2*B0i[dbb0, MZ2, MT2, 
          MT2] - 80*MW2*MZ2*B0i[dbb0, MZ2, MT2, MT2] + 
        34*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] + 64*MW2^2*B0i[dbb0, MZ2, MU2, 
          MU2] - 80*MW2*MZ2*B0i[dbb0, MZ2, MU2, MU2] + 
        34*MZ2^2*B0i[dbb0, MZ2, MU2, MU2] + 6*MZ2^2*SWupL^4*
         B0i[dbb0, MZ2, Mvlv1^2, Mvlv1^2] + 3*(-36*MW2^2 - 4*MW2*MZ2 + MZ2^2)*
         B0i[dbb0, MZ2, MW2, MW2])))/(576*MW2*(MW2 - MZ2)*Pi^2), 
 dMZ2 -> -1/18*(EL^2*MB2*MW2)/((MW2 - MZ2)*Pi^2) - 
   (2*EL^2*MC2*MW2)/(9*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MD2*MW2)/(18*(MW2 - MZ2)*Pi^2) - (EL^2*ME2*MW2)/
    (6*(MW2 - MZ2)*Pi^2) - (EL^2*ML2*MW2)/(6*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MM2*MW2)/(6*(MW2 - MZ2)*Pi^2) - (EL^2*MS2*MW2)/
    (18*(MW2 - MZ2)*Pi^2) - (2*EL^2*MT2*MW2)/(9*(MW2 - MZ2)*Pi^2) - 
   (2*EL^2*MU2*MW2)/(9*(MW2 - MZ2)*Pi^2) + 
   (EL^2*MW2^2)/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MB2*MZ2)/(36*(MW2 - MZ2)*Pi^2) + 
   (5*EL^2*MC2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + 
   (EL^2*MD2*MZ2)/(36*(MW2 - MZ2)*Pi^2) + (EL^2*ME2*MZ2)/
    (4*(MW2 - MZ2)*Pi^2) + (EL^2*ML2*MZ2)/(4*(MW2 - MZ2)*Pi^2) + 
   (EL^2*MM2*MZ2)/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MS2*MZ2)/
    (36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MT2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + 
   (5*EL^2*MU2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + (5*EL^2*MW2*MZ2)/
    (36*(MW2 - MZ2)*Pi^2) - (35*EL^2*MZ2^2)/(144*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MB2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
   (17*EL^2*MC2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MD2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*ME2*MZ2^2)/(48*MW2*(MW2 - MZ2)*Pi^2) + 
   (EL^2*MH2*MZ2^2)/(96*MW2*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*ML2*MZ2^2)/(48*MW2*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MM2*MZ2^2)/(48*MW2*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MS2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
   (17*EL^2*MT2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
   (17*EL^2*MU2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) + 
   (5*EL^2*MZ2^3)/(36*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^4*EL^2*MZ2^3)/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*MZ2^2*SWupL^2)/
    (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^3*SWupL^2)/
    (144*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvlv1^2*MZ2^2*SWupL^4)/
    (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^3*SWupL^4)/
    (288*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MB2])/(18*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*A0[MB2])/(36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[MB2])/
    (144*MW2*(MW2 - MZ2)*Pi^2) + (2*EL^2*MW2*A0[MC2])/(9*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MZ2*A0[MC2])/(18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MC2])/
    (144*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MD2])/(18*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*A0[MD2])/(36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[MD2])/
    (144*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[ME2])/(6*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*A0[ME2])/(4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[ME2])/
    (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MH2*MZ2*A0[MH2])/
    (192*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*A0[MH2])/
    (64*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[ML2])/(6*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*A0[ML2])/(4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[ML2])/
    (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MM2])/(6*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*A0[MM2])/(4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[MM2])/
    (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MS2])/(18*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2*A0[MS2])/(36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[MS2])/
    (144*MW2*(MW2 - MZ2)*Pi^2) + (2*EL^2*MW2*A0[MT2])/(9*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MZ2*A0[MT2])/(18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MT2])/
    (144*MW2*(MW2 - MZ2)*Pi^2) + (2*EL^2*MW2*A0[MU2])/(9*(MW2 - MZ2)*Pi^2) - 
   (5*EL^2*MZ2*A0[MU2])/(18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MU2])/
    (144*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*
     A0[Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) + 
   (CWupL^2*EL^2*MZ2^2*SWupL^2*A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) + 
   (EL^2*MZ2^2*SWupL^4*A0[Mvlv1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MW2*A0[MW2])/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2*A0[MW2])/
    (12*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*A0[MW2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MH2*MZ2*A0[MZ2])/(192*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2^2*A0[MZ2])/(192*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2^3*B0i[bb0, MZ2, 0, 0])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
   (CWupL^4*EL^2*MZ2^3*B0i[bb0, MZ2, 0, 0])/(96*MW2*(MW2 - MZ2)*Pi^2) + 
   (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MZ2, 0, Mvlv1^2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^2*MZ2^2*SWupL^2*
     B0i[bb0, MZ2, 0, Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) - 
   (CWupL^2*EL^2*MZ2^3*SWupL^2*B0i[bb0, MZ2, 0, Mvlv1^2])/
    (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MB2*MW2*B0i[bb0, MZ2, MB2, MB2])/
    (18*(MW2 - MZ2)*Pi^2) + (EL^2*MB2*MZ2*B0i[bb0, MZ2, MB2, MB2])/
    (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MB2, MB2])/
    (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MB2, MB2])/
    (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MB2*MZ2^2*B0i[bb0, MZ2, MB2, MB2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MB2, MB2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MC2*MW2*B0i[bb0, MZ2, MC2, MC2])/
    (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MC2*MZ2*B0i[bb0, MZ2, MC2, MC2])/
    (18*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MC2, MC2])/
    (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*B0i[bb0, MZ2, MC2, MC2])/
    (36*(MW2 - MZ2)*Pi^2) - (7*EL^2*MC2*MZ2^2*B0i[bb0, MZ2, MC2, MC2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MC2, MC2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MD2*MW2*B0i[bb0, MZ2, MD2, MD2])/
    (18*(MW2 - MZ2)*Pi^2) + (EL^2*MD2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
    (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
    (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MD2, MD2])/
    (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MD2*MZ2^2*B0i[bb0, MZ2, MD2, MD2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MD2, MD2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*ME2*MW2*B0i[bb0, MZ2, ME2, ME2])/
    (6*(MW2 - MZ2)*Pi^2) + (EL^2*ME2*MZ2*B0i[bb0, MZ2, ME2, ME2])/
    (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, ME2, ME2])/
    (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, ME2, ME2])/
    (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*ME2*MZ2^2*B0i[bb0, MZ2, ME2, ME2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, ME2, ME2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MH2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
    (192*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MH2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
    (16*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*ML2*MW2*B0i[bb0, MZ2, ML2, ML2])/
    (6*(MW2 - MZ2)*Pi^2) + (EL^2*ML2*MZ2*B0i[bb0, MZ2, ML2, ML2])/
    (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, ML2, ML2])/
    (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, ML2, ML2])/
    (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*ML2*MZ2^2*B0i[bb0, MZ2, ML2, ML2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, ML2, ML2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MM2*MW2*B0i[bb0, MZ2, MM2, MM2])/
    (6*(MW2 - MZ2)*Pi^2) + (EL^2*MM2*MZ2*B0i[bb0, MZ2, MM2, MM2])/
    (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MM2, MM2])/
    (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MM2, MM2])/
    (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*MM2*MZ2^2*B0i[bb0, MZ2, MM2, MM2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MM2, MM2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MS2*MW2*B0i[bb0, MZ2, MS2, MS2])/
    (18*(MW2 - MZ2)*Pi^2) + (EL^2*MS2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
    (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
    (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MS2, MS2])/
    (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MS2*MZ2^2*B0i[bb0, MZ2, MS2, MS2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MS2, MS2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/
    (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
    (18*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
    (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
    (36*(MW2 - MZ2)*Pi^2) - (7*EL^2*MT2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MU2*MW2*B0i[bb0, MZ2, MU2, MU2])/
    (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MU2*MZ2*B0i[bb0, MZ2, MU2, MU2])/
    (18*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MU2, MU2])/
    (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*B0i[bb0, MZ2, MU2, MU2])/
    (36*(MW2 - MZ2)*Pi^2) - (7*EL^2*MU2*MZ2^2*B0i[bb0, MZ2, MU2, MU2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MU2, MU2])/
    (288*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*Mvlv1^2*MZ2^2*SWupL^4*
     B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) - 
   (EL^2*MZ2^3*SWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2])/
    (96*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
    (4*(MW2 - MZ2)*Pi^2) + (17*EL^2*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
    (48*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
    (12*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
    (192*MW2*(MW2 - MZ2)*Pi^2), 
 dZA -> (4*EL^2*MB2*MW2 + 16*EL^2*MC2*MW2 + 4*EL^2*MD2*MW2 + 
    12*EL^2*ME2*MW2 + 12*EL^2*ML2*MW2 + 12*EL^2*MM2*MW2 + 4*EL^2*MS2*MW2 + 
    16*EL^2*MT2*MW2 + 16*EL^2*MU2*MW2 - 18*EL^2*MW2^2 - EL^2*MB2*MZ2 - 
    10*EL^2*MC2*MZ2 - EL^2*MD2*MZ2 - 9*EL^2*ME2*MZ2 - 9*EL^2*ML2*MZ2 - 
    9*EL^2*MM2*MZ2 - EL^2*MS2*MZ2 - 10*EL^2*MT2*MZ2 - 10*EL^2*MU2*MZ2 + 
    3*EL^2*MW2*MZ2 - 4*EL^2*MW2*A0[MB2] + EL^2*MZ2*A0[MB2] - 
    16*EL^2*MW2*A0[MC2] + 10*EL^2*MZ2*A0[MC2] - 4*EL^2*MW2*A0[MD2] + 
    EL^2*MZ2*A0[MD2] - 12*EL^2*MW2*A0[ME2] + 9*EL^2*MZ2*A0[ME2] - 
    12*EL^2*MW2*A0[ML2] + 9*EL^2*MZ2*A0[ML2] - 12*EL^2*MW2*A0[MM2] + 
    9*EL^2*MZ2*A0[MM2] - 4*EL^2*MW2*A0[MS2] + EL^2*MZ2*A0[MS2] - 
    16*EL^2*MW2*A0[MT2] + 10*EL^2*MZ2*A0[MT2] - 16*EL^2*MW2*A0[MU2] + 
    10*EL^2*MZ2*A0[MU2] + 18*EL^2*MW2*A0[MW2] - 3*EL^2*MZ2*A0[MW2] + 
    4*EL^2*MB2*MW2*B0i[bb0, 0, MB2, MB2] - 
    EL^2*MB2*MZ2*B0i[bb0, 0, MB2, MB2] + 16*EL^2*MC2*MW2*
     B0i[bb0, 0, MC2, MC2] - 10*EL^2*MC2*MZ2*B0i[bb0, 0, MC2, MC2] + 
    4*EL^2*MD2*MW2*B0i[bb0, 0, MD2, MD2] - 
    EL^2*MD2*MZ2*B0i[bb0, 0, MD2, MD2] + 12*EL^2*ME2*MW2*
     B0i[bb0, 0, ME2, ME2] - 9*EL^2*ME2*MZ2*B0i[bb0, 0, ME2, ME2] + 
    12*EL^2*ML2*MW2*B0i[bb0, 0, ML2, ML2] - 9*EL^2*ML2*MZ2*
     B0i[bb0, 0, ML2, ML2] + 12*EL^2*MM2*MW2*B0i[bb0, 0, MM2, MM2] - 
    9*EL^2*MM2*MZ2*B0i[bb0, 0, MM2, MM2] + 4*EL^2*MS2*MW2*
     B0i[bb0, 0, MS2, MS2] - EL^2*MS2*MZ2*B0i[bb0, 0, MS2, MS2] + 
    16*EL^2*MT2*MW2*B0i[bb0, 0, MT2, MT2] - 10*EL^2*MT2*MZ2*
     B0i[bb0, 0, MT2, MT2] + 16*EL^2*MU2*MW2*B0i[bb0, 0, MU2, MU2] - 
    10*EL^2*MU2*MZ2*B0i[bb0, 0, MU2, MU2] - 18*EL^2*MW2^2*
     B0i[bb0, 0, MW2, MW2] - 6*EL^2*MW2*MZ2*B0i[bb0, 0, MW2, MW2])/
   (36*Sqrt[MW2]*MZ2*Sqrt[-MW2 + MZ2]*Pi^2), 
 dWW -> (EL^2*(-4*MW2^2*MZ2*(12 + CWupL^2 + SWupL^2) + 
     18*(-MB2 + MT2)*MZ2*A0[MB2] + 18*(-MC2 + MS2)*MZ2*A0[MC2] - 
     3*(6*(MD2 - MU2)*MZ2*A0[MD2] + 2*ME2*MZ2*A0[ME2] - MH2*MZ2*A0[MH2] + 
       MW2*MZ2*A0[MH2] + 2*CWupL^2*ML2*MZ2*A0[ML2] + 2*ML2*MZ2*SWupL^2*
        A0[ML2] - 2*Mvlv1^2*MZ2*SWupL^2*A0[ML2] + 2*MM2*MZ2*A0[MM2] - 
       6*MC2*MZ2*A0[MS2] + 6*MS2*MZ2*A0[MS2] - 6*MB2*MZ2*A0[MT2] + 
       6*MT2*MZ2*A0[MT2] - 6*MD2*MZ2*A0[MU2] + 6*MU2*MZ2*A0[MU2] - 
       2*ML2*MZ2*SWupL^2*A0[Mvlv1^2] + 2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2] + 
       MH2*MZ2*A0[MW2] - 2*MW2*MZ2*A0[MW2] + MZ2^2*A0[MW2] + 
       8*MW2^2*A0[MZ2] - 7*MW2*MZ2*A0[MZ2] - MZ2^2*A0[MZ2] - 
       2*ME2^2*MZ2*B0i[bb0, MW2, 0, ME2] - 4*MW2^2*MZ2*
        B0i[bb0, MW2, 0, ME2] - 2*CWupL^2*ML2^2*MZ2*B0i[bb0, MW2, 0, ML2] - 
       4*CWupL^2*MW2^2*MZ2*B0i[bb0, MW2, 0, ML2] - 
       2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*
        B0i[bb0, MW2, 0, MM2] - 48*MW2^3*B0i[bb0, MW2, 0, MW2] + 
       48*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2] - 6*MB2^2*MZ2*
        B0i[bb0, MW2, MB2, MT2] + 12*MB2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] - 
       6*MT2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*
        B0i[bb0, MW2, MB2, MT2] - 6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
       12*MC2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] - 6*MS2^2*MZ2*
        B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 
       6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] + 12*MD2*MU2*MZ2*
        B0i[bb0, MW2, MD2, MU2] - 6*MU2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
       12*MW2^2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
       MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] - 2*MH2*MW2*MZ2*
        B0i[bb0, MW2, MH2, MW2] - 2*ML2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, 
         Mvlv1^2] + 4*ML2*Mvlv1^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
       2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
       4*MW2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
       48*MW2^3*B0i[bb0, MW2, MW2, MZ2] - 16*MW2^2*MZ2*
        B0i[bb0, MW2, MW2, MZ2] + 6*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2] + 
       MZ2^3*B0i[bb0, MW2, MW2, MZ2] + 2*ME2^2*MW2*MZ2*
        B0i[dbb0, MW2, 0, ME2] + 2*ME2*MW2^2*MZ2*B0i[dbb0, MW2, 0, ME2] - 
       4*MW2^3*MZ2*B0i[dbb0, MW2, 0, ME2] + 2*CWupL^2*ML2^2*MW2*MZ2*
        B0i[dbb0, MW2, 0, ML2] + 2*CWupL^2*ML2*MW2^2*MZ2*
        B0i[dbb0, MW2, 0, ML2] - 4*CWupL^2*MW2^3*MZ2*B0i[dbb0, MW2, 0, ML2] + 
       2*MM2^2*MW2*MZ2*B0i[dbb0, MW2, 0, MM2] + 2*MM2*MW2^2*MZ2*
        B0i[dbb0, MW2, 0, MM2] - 4*MW2^3*MZ2*B0i[dbb0, MW2, 0, MM2] - 
       48*MW2^4*B0i[dbb0, MW2, 0, MW2] + 48*MW2^3*MZ2*B0i[dbb0, MW2, 0, 
         MW2] + 6*MB2^2*MW2*MZ2*B0i[dbb0, MW2, MB2, MT2] - 
       12*MB2*MT2*MW2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 
       6*MT2^2*MW2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 6*MB2*MW2^2*MZ2*
        B0i[dbb0, MW2, MB2, MT2] + 6*MT2*MW2^2*MZ2*B0i[dbb0, MW2, MB2, MT2] - 
       12*MW2^3*MZ2*B0i[dbb0, MW2, MB2, MT2] + 6*MC2^2*MW2*MZ2*
        B0i[dbb0, MW2, MC2, MS2] - 12*MC2*MS2*MW2*MZ2*B0i[dbb0, MW2, MC2, 
         MS2] + 6*MS2^2*MW2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 
       6*MC2*MW2^2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 6*MS2*MW2^2*MZ2*
        B0i[dbb0, MW2, MC2, MS2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MC2, MS2] + 
       6*MD2^2*MW2*MZ2*B0i[dbb0, MW2, MD2, MU2] - 12*MD2*MU2*MW2*MZ2*
        B0i[dbb0, MW2, MD2, MU2] + 6*MU2^2*MW2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 
       6*MD2*MW2^2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 6*MU2*MW2^2*MZ2*
        B0i[dbb0, MW2, MD2, MU2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MD2, MU2] - 
       MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2] + 4*MH2*MW2^2*MZ2*
        B0i[dbb0, MW2, MH2, MW2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] + 
       2*ML2^2*MW2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] - 
       4*ML2*Mvlv1^2*MW2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] + 
       2*Mvlv1^4*MW2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] + 
       2*ML2*MW2^2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] + 
       2*Mvlv1^2*MW2^2*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] - 
       4*MW2^3*MZ2*SWupL^2*B0i[dbb0, MW2, ML2, Mvlv1^2] + 
       MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
        B0i[dbb0, MW2, MW2, MZ2])))/(576*MW2^2*(MW2 - MZ2)*Pi^2), 
 dAA -> (32*EL^2 - 4*EL^2*B0i[bb0, 0, MB2, MB2] - 
    16*EL^2*B0i[bb0, 0, MC2, MC2] - 4*EL^2*B0i[bb0, 0, MD2, MD2] - 
    12*EL^2*B0i[bb0, 0, ME2, ME2] - 12*EL^2*B0i[bb0, 0, ML2, ML2] - 
    12*EL^2*B0i[bb0, 0, MM2, MM2] - 4*EL^2*B0i[bb0, 0, MS2, MS2] - 
    16*EL^2*B0i[bb0, 0, MT2, MT2] - 16*EL^2*B0i[bb0, 0, MU2, MU2] + 
    27*EL^2*B0i[bb0, 0, MW2, MW2] - 8*EL^2*MB2*B0i[dbb0, 0, MB2, MB2] - 
    32*EL^2*MC2*B0i[dbb0, 0, MC2, MC2] - 8*EL^2*MD2*B0i[dbb0, 0, MD2, MD2] - 
    24*EL^2*ME2*B0i[dbb0, 0, ME2, ME2] - 24*EL^2*ML2*B0i[dbb0, 0, ML2, ML2] - 
    24*EL^2*MM2*B0i[dbb0, 0, MM2, MM2] - 8*EL^2*MS2*B0i[dbb0, 0, MS2, MS2] - 
    32*EL^2*MT2*B0i[dbb0, 0, MT2, MT2] - 32*EL^2*MU2*B0i[dbb0, 0, MU2, MU2] + 
    36*EL^2*MW2*B0i[dbb0, 0, MW2, MW2])/(144*Pi^2), 
 dEL -> (SW2*(4*EL^2*MB2*MW2 + 16*EL^2*MC2*MW2 + 4*EL^2*MD2*MW2 + 
      12*EL^2*ME2*MW2 + 12*EL^2*ML2*MW2 + 12*EL^2*MM2*MW2 + 4*EL^2*MS2*MW2 + 
      16*EL^2*MT2*MW2 + 16*EL^2*MU2*MW2 - 18*EL^2*MW2^2 - EL^2*MB2*MZ2 - 
      10*EL^2*MC2*MZ2 - EL^2*MD2*MZ2 - 9*EL^2*ME2*MZ2 - 9*EL^2*ML2*MZ2 - 
      9*EL^2*MM2*MZ2 - EL^2*MS2*MZ2 - 10*EL^2*MT2*MZ2 - 10*EL^2*MU2*MZ2 + 
      3*EL^2*MW2*MZ2 - 4*EL^2*MW2*A0[MB2] + EL^2*MZ2*A0[MB2] - 
      16*EL^2*MW2*A0[MC2] + 10*EL^2*MZ2*A0[MC2] - 4*EL^2*MW2*A0[MD2] + 
      EL^2*MZ2*A0[MD2] - 12*EL^2*MW2*A0[ME2] + 9*EL^2*MZ2*A0[ME2] - 
      12*EL^2*MW2*A0[ML2] + 9*EL^2*MZ2*A0[ML2] - 12*EL^2*MW2*A0[MM2] + 
      9*EL^2*MZ2*A0[MM2] - 4*EL^2*MW2*A0[MS2] + EL^2*MZ2*A0[MS2] - 
      16*EL^2*MW2*A0[MT2] + 10*EL^2*MZ2*A0[MT2] - 16*EL^2*MW2*A0[MU2] + 
      10*EL^2*MZ2*A0[MU2] + 18*EL^2*MW2*A0[MW2] - 3*EL^2*MZ2*A0[MW2] + 
      4*EL^2*MB2*MW2*B0i[bb0, 0, MB2, MB2] - EL^2*MB2*MZ2*
       B0i[bb0, 0, MB2, MB2] + 16*EL^2*MC2*MW2*B0i[bb0, 0, MC2, MC2] - 
      10*EL^2*MC2*MZ2*B0i[bb0, 0, MC2, MC2] + 4*EL^2*MD2*MW2*
       B0i[bb0, 0, MD2, MD2] - EL^2*MD2*MZ2*B0i[bb0, 0, MD2, MD2] + 
      12*EL^2*ME2*MW2*B0i[bb0, 0, ME2, ME2] - 9*EL^2*ME2*MZ2*
       B0i[bb0, 0, ME2, ME2] + 12*EL^2*ML2*MW2*B0i[bb0, 0, ML2, ML2] - 
      9*EL^2*ML2*MZ2*B0i[bb0, 0, ML2, ML2] + 12*EL^2*MM2*MW2*
       B0i[bb0, 0, MM2, MM2] - 9*EL^2*MM2*MZ2*B0i[bb0, 0, MM2, MM2] + 
      4*EL^2*MS2*MW2*B0i[bb0, 0, MS2, MS2] - EL^2*MS2*MZ2*
       B0i[bb0, 0, MS2, MS2] + 16*EL^2*MT2*MW2*B0i[bb0, 0, MT2, MT2] - 
      10*EL^2*MT2*MZ2*B0i[bb0, 0, MT2, MT2] + 16*EL^2*MU2*MW2*
       B0i[bb0, 0, MU2, MU2] - 10*EL^2*MU2*MZ2*B0i[bb0, 0, MU2, MU2] - 
      18*EL^2*MW2^2*B0i[bb0, 0, MW2, MW2] - 6*EL^2*MW2*MZ2*
       B0i[bb0, 0, MW2, MW2]))/(72*CW*Sqrt[MW2]*MZ2*Sqrt[-MW2 + MZ2]*Pi^2*
     SW) - (32*EL^2 - 4*EL^2*B0i[bb0, 0, MB2, MB2] - 
     16*EL^2*B0i[bb0, 0, MC2, MC2] - 4*EL^2*B0i[bb0, 0, MD2, MD2] - 
     12*EL^2*B0i[bb0, 0, ME2, ME2] - 12*EL^2*B0i[bb0, 0, ML2, ML2] - 
     12*EL^2*B0i[bb0, 0, MM2, MM2] - 4*EL^2*B0i[bb0, 0, MS2, MS2] - 
     16*EL^2*B0i[bb0, 0, MT2, MT2] - 16*EL^2*B0i[bb0, 0, MU2, MU2] + 
     27*EL^2*B0i[bb0, 0, MW2, MW2] - 8*EL^2*MB2*B0i[dbb0, 0, MB2, MB2] - 
     32*EL^2*MC2*B0i[dbb0, 0, MC2, MC2] - 8*EL^2*MD2*B0i[dbb0, 0, MD2, MD2] - 
     24*EL^2*ME2*B0i[dbb0, 0, ME2, ME2] - 24*EL^2*ML2*
      B0i[dbb0, 0, ML2, ML2] - 24*EL^2*MM2*B0i[dbb0, 0, MM2, MM2] - 
     8*EL^2*MS2*B0i[dbb0, 0, MS2, MS2] - 32*EL^2*MT2*B0i[dbb0, 0, MT2, MT2] - 
     32*EL^2*MU2*B0i[dbb0, 0, MU2, MU2] + 36*EL^2*MW2*B0i[dbb0, 0, MW2, MW2])/
    (288*Pi^2), 
 dMW2 -> (EL^2*(-2*MW2*(18*MB2 + 18*MC2 + 18*MD2 + 6*ME2 - 3*MH2 + 
       6*(MM2 + 3*(MS2 + MT2 + MU2) - 13*MW2) + CWupL^2*(6*ML2 - 2*MW2) - 
       3*MZ2)*MZ2 + 4*MW2*(-3*(ML2 + Mvlv1^2) + MW2)*MZ2*SWupL^2 + 
     18*(-MB2 + MT2 + 2*MW2)*MZ2*A0[MB2] + 18*(-MC2 + MS2 + 2*MW2)*MZ2*
      A0[MC2] + 3*(6*(-MD2 + MU2 + 2*MW2)*MZ2*A0[MD2] - 
       2*(ME2 - 2*MW2)*MZ2*A0[ME2] + MH2*MZ2*A0[MH2] - 3*MW2*MZ2*A0[MH2] - 
       2*CWupL^2*ML2*MZ2*A0[ML2] + 4*CWupL^2*MW2*MZ2*A0[ML2] - 
       2*ML2*MZ2*SWupL^2*A0[ML2] + 2*Mvlv1^2*MZ2*SWupL^2*A0[ML2] + 
       4*MW2*MZ2*SWupL^2*A0[ML2] - 2*MM2*MZ2*A0[MM2] + 4*MW2*MZ2*A0[MM2] + 
       6*MC2*MZ2*A0[MS2] - 6*MS2*MZ2*A0[MS2] + 12*MW2*MZ2*A0[MS2] + 
       6*MB2*MZ2*A0[MT2] - 6*MT2*MZ2*A0[MT2] + 12*MW2*MZ2*A0[MT2] + 
       6*MD2*MZ2*A0[MU2] - 6*MU2*MZ2*A0[MU2] + 12*MW2*MZ2*A0[MU2] + 
       2*ML2*MZ2*SWupL^2*A0[Mvlv1^2] - 2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2] + 
       4*MW2*MZ2*SWupL^2*A0[Mvlv1^2] - MH2*MZ2*A0[MW2] - 18*MW2*MZ2*A0[MW2] - 
       MZ2^2*A0[MW2] - 24*MW2^2*A0[MZ2] + 5*MW2*MZ2*A0[MZ2] + MZ2^2*A0[MZ2] + 
       2*ME2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 2*ME2*MW2*MZ2*
        B0i[bb0, MW2, 0, ME2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 
       2*CWupL^2*ML2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 2*CWupL^2*ML2*MW2*MZ2*
        B0i[bb0, MW2, 0, ML2] - 4*CWupL^2*MW2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 
       2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 2*MM2*MW2*MZ2*
        B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, MM2] - 
       48*MW2^3*B0i[bb0, MW2, 0, MW2] + 48*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2] + 
       6*MB2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MB2*MT2*MZ2*
        B0i[bb0, MW2, MB2, MT2] + 6*MT2^2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
       6*MB2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*MT2*MW2*MZ2*
        B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
       6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 12*MC2*MS2*MZ2*
        B0i[bb0, MW2, MC2, MS2] + 6*MS2^2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
       6*MC2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] + 6*MS2*MW2*MZ2*
        B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
       6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 12*MD2*MU2*MZ2*
        B0i[bb0, MW2, MD2, MU2] + 6*MU2^2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
       6*MD2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*MU2*MW2*MZ2*
        B0i[bb0, MW2, MD2, MU2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
       MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 4*MH2*MW2*MZ2*
        B0i[bb0, MW2, MH2, MW2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
       2*ML2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
       4*ML2*Mvlv1^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
       2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
       2*ML2*MW2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
       2*Mvlv1^2*MW2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
       4*MW2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
       (4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, 
         MZ2])))/(576*MW2*(MW2 - MZ2)*Pi^2), 
 dAZ -> 
  (2*(-1/72*(EL^2*(2*(2*(MB2 + 4*MC2 + MD2 + 3*ME2 + 3*ML2 + 3*MM2 + MS2 + 
             4*(MT2 + MU2)) - 9*MW2)*MW2 - (MB2 + 10*MC2 + MD2 + 9*ME2 + 
           9*ML2 + 9*MM2 + MS2 + 10*(MT2 + MU2) - 3*MW2)*MZ2))/
       (Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*(-4*MW2 + MZ2)*A0[MB2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*(-8*MW2 + 5*MZ2)*A0[MC2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Sqrt[MW2]*A0[MD2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*A0[MD2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Sqrt[MW2]*A0[ME2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*A0[ME2])/
      (8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Sqrt[MW2]*A0[ML2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*A0[ML2])/
      (8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Sqrt[MW2]*A0[MM2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*A0[MM2])/
      (8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*Sqrt[MW2]*A0[MS2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*MZ2*A0[MS2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (2*EL^2*Sqrt[MW2]*A0[MT2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) - (5*EL^2*MZ2*A0[MT2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + (2*EL^2*Sqrt[MW2]*A0[MU2])/
      (9*Sqrt[-MW2 + MZ2]*Pi^2) - (5*EL^2*MZ2*A0[MU2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - (EL^2*Sqrt[MW2]*A0[MW2])/
      (4*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*MZ2*A0[MW2])/
      (24*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*MB2*Sqrt[MW2]*B0i[bb0, MZ2, MB2, MB2])/(18*Sqrt[-MW2 + MZ2]*
       Pi^2) + (EL^2*MB2*MZ2*B0i[bb0, MZ2, MB2, MB2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*EL^2*MC2*Sqrt[MW2]*B0i[bb0, MZ2, MC2, MC2])/(9*Sqrt[-MW2 + MZ2]*
       Pi^2) + (5*EL^2*MC2*MZ2*B0i[bb0, MZ2, MC2, MC2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*MD2*Sqrt[MW2]*B0i[bb0, MZ2, MD2, MD2])/(18*Sqrt[-MW2 + MZ2]*
       Pi^2) + (EL^2*MD2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*ME2*Sqrt[MW2]*B0i[bb0, MZ2, ME2, ME2])/(6*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*ME2*MZ2*B0i[bb0, MZ2, ME2, ME2])/(8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (EL^2*ML2*Sqrt[MW2]*B0i[bb0, MZ2, ML2, ML2])/
      (6*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*ML2*MZ2*B0i[bb0, MZ2, ML2, ML2])/
      (8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (EL^2*MM2*Sqrt[MW2]*B0i[bb0, MZ2, MM2, MM2])/(6*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*MM2*MZ2*B0i[bb0, MZ2, MM2, MM2])/(8*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*
       Pi^2) - (EL^2*MS2*Sqrt[MW2]*B0i[bb0, MZ2, MS2, MS2])/
      (18*Sqrt[-MW2 + MZ2]*Pi^2) + (EL^2*MS2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
      (72*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*EL^2*MT2*Sqrt[MW2]*B0i[bb0, MZ2, MT2, MT2])/(9*Sqrt[-MW2 + MZ2]*
       Pi^2) + (5*EL^2*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) - 
     (2*EL^2*MU2*Sqrt[MW2]*B0i[bb0, MZ2, MU2, MU2])/(9*Sqrt[-MW2 + MZ2]*
       Pi^2) + (5*EL^2*MU2*MZ2*B0i[bb0, MZ2, MU2, MU2])/
      (36*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*MW2^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(4*Sqrt[-MW2 + MZ2]*Pi^2) + 
     (EL^2*Sqrt[MW2]*MZ2*B0i[bb0, MZ2, MW2, MW2])/(12*Sqrt[-MW2 + MZ2]*
       Pi^2) - (EL^2*MZ2*(-64*MW2 + 38*MZ2 + (8*MW2 - 2*MZ2)*
         B0i[bb0, MZ2, MB2, MB2] + 4*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MC2, 
          MC2] + 2*((4*MW2 - MZ2)*B0i[bb0, MZ2, MD2, MD2] + 
          3*(4*MW2 - 3*MZ2)*B0i[bb0, MZ2, ME2, ME2] + 
          12*MW2*B0i[bb0, MZ2, ML2, ML2] - 9*MZ2*B0i[bb0, MZ2, ML2, ML2] + 
          12*MW2*B0i[bb0, MZ2, MM2, MM2] - 9*MZ2*B0i[bb0, MZ2, MM2, MM2] + 
          4*MW2*B0i[bb0, MZ2, MS2, MS2] - MZ2*B0i[bb0, MZ2, MS2, MS2] + 
          16*MW2*B0i[bb0, MZ2, MT2, MT2] - 10*MZ2*B0i[bb0, MZ2, MT2, MT2] + 
          2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MU2, MU2]) - 
        3*(18*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2]))/
      (288*Sqrt[MW2]*Sqrt[-MW2 + MZ2]*Pi^2)))/MZ2, 
 dME -> -1/128*(EL^2*(3*ME2*MZ2*(-2*MW2 + MZ2) + (-2*ME2 + 4*MW2 - 5*MZ2)*MZ2*
       A0[ME2] + ME2*MZ2*A0[MH2] + ME2*MZ2*A0[MW2] + 2*MW2*MZ2*A0[MW2] + 
      8*MW2^2*A0[MZ2] + ME2*MZ2*A0[MZ2] - 12*MW2*MZ2*A0[MZ2] + 
      5*MZ2^2*A0[MZ2] + 16*ME2*MW2^2*B0i[bb0, ME2, 0, ME2] - 
      16*ME2*MW2*MZ2*B0i[bb0, ME2, 0, ME2] + 
      ME2^2*MZ2*B0i[bb0, ME2, 0, MW2] + ME2*MW2*MZ2*B0i[bb0, ME2, 0, MW2] - 
      2*MW2^2*MZ2*B0i[bb0, ME2, 0, MW2] + 4*ME2^2*MZ2*
       B0i[bb0, ME2, ME2, MH2] - ME2*MH2*MZ2*B0i[bb0, ME2, ME2, MH2] - 
      (16*ME2*MW2^2 + 8*MW2*(-3*ME2 + MW2)*MZ2 + (7*ME2 - 12*MW2)*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, ME2, ME2, MZ2]))/(ME*MW2*(MW2 - MZ2)*Pi^2), 
 dZfL1x1 -> (EL^2*(-2*ME2*MZ2*(2*MW2 + MZ2) + 2*MZ2*(ME2 - 4*MW2 + 4*MZ2)*
      A0[ME2] - ME2*MZ2*A0[MH2] - 2*ME2*MZ2*A0[MW2] - 8*MW2^2*A0[MZ2] - 
     ME2*MZ2*A0[MZ2] + 16*MW2*MZ2*A0[MZ2] - 8*MZ2^2*A0[MZ2] + 
     6*ME2*MW2*MZ2*B0i[bb0, ME2, 0, MW2] + ME2*MH2*MZ2*
      B0i[bb0, ME2, ME2, MH2] + 8*ME2*MW2*MZ2*B0i[bb0, ME2, ME2, MZ2] + 
     8*MW2^2*MZ2*B0i[bb0, ME2, ME2, MZ2] - 5*ME2*MZ2^2*
      B0i[bb0, ME2, ME2, MZ2] - 16*MW2*MZ2^2*B0i[bb0, ME2, ME2, MZ2] + 
     8*MZ2^3*B0i[bb0, ME2, ME2, MZ2] + 32*ME2^2*MW2^2*
      B0i[dbb0, ME2, 0, ME2] - 32*ME2^2*MW2*MZ2*B0i[dbb0, ME2, 0, ME2] + 
     2*ME2^3*MZ2*B0i[dbb0, ME2, 0, MW2] + 2*ME2^2*MW2*MZ2*
      B0i[dbb0, ME2, 0, MW2] - 4*ME2*MW2^2*MZ2*B0i[dbb0, ME2, 0, MW2] + 
     8*ME2^3*MZ2*B0i[dbb0, ME2, ME2, MH2] - 2*ME2^2*MH2*MZ2*
      B0i[dbb0, ME2, ME2, MH2] - 2*ME2*(16*ME2*MW2^2 + 
       8*MW2*(-3*ME2 + MW2)*MZ2 + (7*ME2 - 12*MW2)*MZ2^2 + 5*MZ2^3)*
      B0i[dbb0, ME2, ME2, MZ2]))/(128*ME2*MW2*(MW2 - MZ2)*Pi^2), 
 dZfR1x1 -> (EL^2*(8*ME2*(MW2 - MZ2)*MZ2 + 2*MZ2*(ME2 + MZ2)*A0[ME2] - 
     ME2*MZ2*A0[MH2] - 4*MW2*MZ2*A0[MW2] - 8*MW2^2*A0[MZ2] - 
     ME2*MZ2*A0[MZ2] + 8*MW2*MZ2*A0[MZ2] - 2*MZ2^2*A0[MZ2] + 
     2*ME2^2*MZ2*B0i[bb0, ME2, 0, MW2] + 4*MW2^2*MZ2*B0i[bb0, ME2, 0, MW2] + 
     ME2*MH2*MZ2*B0i[bb0, ME2, ME2, MH2] - 8*ME2*MW2*MZ2*
      B0i[bb0, ME2, ME2, MZ2] + 8*MW2^2*MZ2*B0i[bb0, ME2, ME2, MZ2] + 
     7*ME2*MZ2^2*B0i[bb0, ME2, ME2, MZ2] - 8*MW2*MZ2^2*
      B0i[bb0, ME2, ME2, MZ2] + 2*MZ2^3*B0i[bb0, ME2, ME2, MZ2] + 
     32*ME2^2*MW2^2*B0i[dbb0, ME2, 0, ME2] - 32*ME2^2*MW2*MZ2*
      B0i[dbb0, ME2, 0, ME2] + 2*ME2^3*MZ2*B0i[dbb0, ME2, 0, MW2] + 
     2*ME2^2*MW2*MZ2*B0i[dbb0, ME2, 0, MW2] - 4*ME2*MW2^2*MZ2*
      B0i[dbb0, ME2, 0, MW2] + 8*ME2^3*MZ2*B0i[dbb0, ME2, ME2, MH2] - 
     2*ME2^2*MH2*MZ2*B0i[dbb0, ME2, ME2, MH2] - 
     2*ME2*(16*ME2*MW2^2 + 8*MW2*(-3*ME2 + MW2)*MZ2 + 
       (7*ME2 - 12*MW2)*MZ2^2 + 5*MZ2^3)*B0i[dbb0, ME2, ME2, MZ2]))/
   (128*ME2*MW2*(MW2 - MZ2)*Pi^2), 
 dHH -> (12*EL^2*MB2*MZ2*B0i[bb0, MH2, MB2, MB2] + 
    12*EL^2*MC2*MZ2*B0i[bb0, MH2, MC2, MC2] + 12*EL^2*MD2*MZ2*
     B0i[bb0, MH2, MD2, MD2] + 4*EL^2*ME2*MZ2*B0i[bb0, MH2, ME2, ME2] + 
    4*EL^2*ML2*MZ2*B0i[bb0, MH2, ML2, ML2] + 4*EL^2*MM2*MZ2*
     B0i[bb0, MH2, MM2, MM2] + 12*EL^2*MS2*MZ2*B0i[bb0, MH2, MS2, MS2] + 
    12*EL^2*MT2*MZ2*B0i[bb0, MH2, MT2, MT2] + 12*EL^2*MU2*MZ2*
     B0i[bb0, MH2, MU2, MU2] - 8*EL^2*MW2*MZ2*B0i[bb0, MH2, MW2, MW2] - 
    4*EL^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 48*EL^2*MB2^2*MZ2*
     B0i[dbb0, MH2, MB2, MB2] + 12*EL^2*MB2*MH2*MZ2*
     B0i[dbb0, MH2, MB2, MB2] - 48*EL^2*MC2^2*MZ2*B0i[dbb0, MH2, MC2, MC2] + 
    12*EL^2*MC2*MH2*MZ2*B0i[dbb0, MH2, MC2, MC2] - 
    48*EL^2*MD2^2*MZ2*B0i[dbb0, MH2, MD2, MD2] + 12*EL^2*MD2*MH2*MZ2*
     B0i[dbb0, MH2, MD2, MD2] - 16*EL^2*ME2^2*MZ2*B0i[dbb0, MH2, ME2, ME2] + 
    4*EL^2*ME2*MH2*MZ2*B0i[dbb0, MH2, ME2, ME2] + 
    9*EL^2*MH2^2*MZ2*B0i[dbb0, MH2, MH2, MH2] + 4*EL^2*MH2*ML2*MZ2*
     B0i[dbb0, MH2, ML2, ML2] - 16*EL^2*ML2^2*MZ2*B0i[dbb0, MH2, ML2, ML2] + 
    4*EL^2*MH2*MM2*MZ2*B0i[dbb0, MH2, MM2, MM2] - 
    16*EL^2*MM2^2*MZ2*B0i[dbb0, MH2, MM2, MM2] + 12*EL^2*MH2*MS2*MZ2*
     B0i[dbb0, MH2, MS2, MS2] - 48*EL^2*MS2^2*MZ2*B0i[dbb0, MH2, MS2, MS2] + 
    12*EL^2*MH2*MT2*MZ2*B0i[dbb0, MH2, MT2, MT2] - 
    48*EL^2*MT2^2*MZ2*B0i[dbb0, MH2, MT2, MT2] + 12*EL^2*MH2*MU2*MZ2*
     B0i[dbb0, MH2, MU2, MU2] - 48*EL^2*MU2^2*MZ2*B0i[dbb0, MH2, MU2, MU2] + 
    8*Mvlv1^2*MW2^2*SWupL^2*yNVL^2*B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2] - 
    8*Mvlv1^2*MW2*MZ2*SWupL^2*yNVL^2*B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2] + 
    2*EL^2*MH2^2*MZ2*B0i[dbb0, MH2, MW2, MW2] - 8*EL^2*MH2*MW2*MZ2*
     B0i[dbb0, MH2, MW2, MW2] + 24*EL^2*MW2^2*MZ2*B0i[dbb0, MH2, MW2, MW2] + 
    EL^2*MH2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 4*EL^2*MH2*MZ2^2*
     B0i[dbb0, MH2, MZ2, MZ2] + 12*EL^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
    8*MW2*(-MW2 + MZ2)*yNVL*(SWupL^2*B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
      CWupL^2*(B0i[bb0, MH2, 0, Mvlv1^2] + (MH2 - Mvlv1^2)*
         B0i[dbb0, MH2, 0, Mvlv1^2]) + (MH2 - 2*Mvlv1^2)*SWupL^2*
       B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2])*Conjugate[yNVL] + 
    8*Mvlv1^2*MW2*(MW2 - MZ2)*SWupL^2*B0i[dbb0, MH2, Mvlv1^2, Mvlv1^2]*
     Conjugate[yNVL]^2)/(128*MW2*(MW2 - MZ2)*Pi^2), 
 dMH2 -> (12*EL^2*MZ2*(2*MW2^2 + MZ2^2) + 24*EL^2*MB2*MZ2*A0[MB2] + 
    24*EL^2*MC2*MZ2*A0[MC2] + 24*EL^2*MD2*MZ2*A0[MD2] + 
    8*EL^2*ME2*MZ2*A0[ME2] - 3*EL^2*MH2*MZ2*A0[MH2] + 
    8*EL^2*ML2*MZ2*A0[ML2] + 8*EL^2*MM2*MZ2*A0[MM2] + 
    24*EL^2*MS2*MZ2*A0[MS2] + 24*EL^2*MT2*MZ2*A0[MT2] + 
    24*EL^2*MU2*MZ2*A0[MU2] - 2*EL^2*MH2*MZ2*A0[MW2] - 
    12*EL^2*MW2*MZ2*A0[MW2] - EL^2*MH2*MZ2*A0[MZ2] - 6*EL^2*MZ2^2*A0[MZ2] + 
    48*EL^2*MB2^2*MZ2*B0i[bb0, MH2, MB2, MB2] - 12*EL^2*MB2*MH2*MZ2*
     B0i[bb0, MH2, MB2, MB2] + 48*EL^2*MC2^2*MZ2*B0i[bb0, MH2, MC2, MC2] - 
    12*EL^2*MC2*MH2*MZ2*B0i[bb0, MH2, MC2, MC2] + 
    48*EL^2*MD2^2*MZ2*B0i[bb0, MH2, MD2, MD2] - 12*EL^2*MD2*MH2*MZ2*
     B0i[bb0, MH2, MD2, MD2] + 16*EL^2*ME2^2*MZ2*B0i[bb0, MH2, ME2, ME2] - 
    4*EL^2*ME2*MH2*MZ2*B0i[bb0, MH2, ME2, ME2] - 
    9*EL^2*MH2^2*MZ2*B0i[bb0, MH2, MH2, MH2] - 4*EL^2*MH2*ML2*MZ2*
     B0i[bb0, MH2, ML2, ML2] + 16*EL^2*ML2^2*MZ2*B0i[bb0, MH2, ML2, ML2] - 
    4*EL^2*MH2*MM2*MZ2*B0i[bb0, MH2, MM2, MM2] + 
    16*EL^2*MM2^2*MZ2*B0i[bb0, MH2, MM2, MM2] - 12*EL^2*MH2*MS2*MZ2*
     B0i[bb0, MH2, MS2, MS2] + 48*EL^2*MS2^2*MZ2*B0i[bb0, MH2, MS2, MS2] - 
    12*EL^2*MH2*MT2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
    48*EL^2*MT2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 12*EL^2*MH2*MU2*MZ2*
     B0i[bb0, MH2, MU2, MU2] + 48*EL^2*MU2^2*MZ2*B0i[bb0, MH2, MU2, MU2] - 
    8*Mvlv1^2*MW2^2*SWupL^2*yNVL^2*B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] + 
    8*Mvlv1^2*MW2*MZ2*SWupL^2*yNVL^2*B0i[bb0, MH2, Mvlv1^2, Mvlv1^2] - 
    2*EL^2*MH2^2*MZ2*B0i[bb0, MH2, MW2, MW2] + 8*EL^2*MH2*MW2*MZ2*
     B0i[bb0, MH2, MW2, MW2] - 24*EL^2*MW2^2*MZ2*B0i[bb0, MH2, MW2, MW2] - 
    EL^2*MH2^2*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 4*EL^2*MH2*MZ2^2*
     B0i[bb0, MH2, MZ2, MZ2] - 12*EL^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
    8*MW2*(MW2 - MZ2)*yNVL*((CWupL^2 + 2*SWupL^2)*A0[Mvlv1^2] + 
      CWupL^2*(-MH2 + Mvlv1^2)*B0i[bb0, MH2, 0, Mvlv1^2] - 
      (MH2 - 2*Mvlv1^2)*SWupL^2*B0i[bb0, MH2, Mvlv1^2, Mvlv1^2])*
     Conjugate[yNVL] + 8*Mvlv1^2*MW2*(-MW2 + MZ2)*SWupL^2*
     B0i[bb0, MH2, Mvlv1^2, Mvlv1^2]*Conjugate[yNVL]^2)/
   (128*MW2*(MW2 - MZ2)*Pi^2), 
 dCW -> 
  (CW*((EL^2*(-2*MW2*(18*MB2 + 18*MC2 + 18*MD2 + 6*ME2 - 3*MH2 + 
          6*(MM2 + 3*(MS2 + MT2 + MU2) - 13*MW2) + CWupL^2*(6*ML2 - 2*MW2) - 
          3*MZ2)*MZ2 + 4*MW2*(-3*(ML2 + Mvlv1^2) + MW2)*MZ2*SWupL^2 + 
        18*(-MB2 + MT2 + 2*MW2)*MZ2*A0[MB2] + 18*(-MC2 + MS2 + 2*MW2)*MZ2*
         A0[MC2] + 3*(6*(-MD2 + MU2 + 2*MW2)*MZ2*A0[MD2] - 
          2*(ME2 - 2*MW2)*MZ2*A0[ME2] + MH2*MZ2*A0[MH2] - 3*MW2*MZ2*A0[MH2] - 
          2*CWupL^2*ML2*MZ2*A0[ML2] + 4*CWupL^2*MW2*MZ2*A0[ML2] - 
          2*ML2*MZ2*SWupL^2*A0[ML2] + 2*Mvlv1^2*MZ2*SWupL^2*A0[ML2] + 
          4*MW2*MZ2*SWupL^2*A0[ML2] - 2*MM2*MZ2*A0[MM2] + 4*MW2*MZ2*A0[MM2] + 
          6*MC2*MZ2*A0[MS2] - 6*MS2*MZ2*A0[MS2] + 12*MW2*MZ2*A0[MS2] + 
          6*MB2*MZ2*A0[MT2] - 6*MT2*MZ2*A0[MT2] + 12*MW2*MZ2*A0[MT2] + 
          6*MD2*MZ2*A0[MU2] - 6*MU2*MZ2*A0[MU2] + 12*MW2*MZ2*A0[MU2] + 
          2*ML2*MZ2*SWupL^2*A0[Mvlv1^2] - 2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2] + 
          4*MW2*MZ2*SWupL^2*A0[Mvlv1^2] - MH2*MZ2*A0[MW2] - 
          18*MW2*MZ2*A0[MW2] - MZ2^2*A0[MW2] - 24*MW2^2*A0[MZ2] + 
          5*MW2*MZ2*A0[MZ2] + MZ2^2*A0[MZ2] + 2*ME2^2*MZ2*B0i[bb0, MW2, 0, 
            ME2] + 2*ME2*MW2*MZ2*B0i[bb0, MW2, 0, ME2] - 
          4*MW2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 2*CWupL^2*ML2^2*MZ2*
           B0i[bb0, MW2, 0, ML2] + 2*CWupL^2*ML2*MW2*MZ2*B0i[bb0, MW2, 0, 
            ML2] - 4*CWupL^2*MW2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 
          2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 2*MM2*MW2*MZ2*
           B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, MM2] - 
          48*MW2^3*B0i[bb0, MW2, 0, MW2] + 48*MW2^2*MZ2*B0i[bb0, MW2, 0, 
            MW2] + 6*MB2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 
          12*MB2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*MT2^2*MZ2*
           B0i[bb0, MW2, MB2, MT2] + 6*MB2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
          6*MT2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MB2, MT2] + 6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 
          12*MC2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] + 6*MS2^2*MZ2*
           B0i[bb0, MW2, MC2, MS2] + 6*MC2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
          6*MS2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MC2, MS2] + 6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
          12*MD2*MU2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*MU2^2*MZ2*
           B0i[bb0, MW2, MD2, MU2] + 6*MD2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
          6*MU2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MD2, MU2] - MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
          4*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MH2, MW2] + 2*ML2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, 
            Mvlv1^2] - 4*ML2*Mvlv1^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, 
            Mvlv1^2] + 2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
          2*ML2*MW2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
          2*Mvlv1^2*MW2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
          4*MW2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
          (4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, 
            MZ2])))/(576*MW2^2*(MW2 - MZ2)*Pi^2) - 
     (-1/18*(EL^2*MB2*MW2)/((MW2 - MZ2)*Pi^2) - (2*EL^2*MC2*MW2)/
        (9*(MW2 - MZ2)*Pi^2) - (EL^2*MD2*MW2)/(18*(MW2 - MZ2)*Pi^2) - 
       (EL^2*ME2*MW2)/(6*(MW2 - MZ2)*Pi^2) - (EL^2*ML2*MW2)/
        (6*(MW2 - MZ2)*Pi^2) - (EL^2*MM2*MW2)/(6*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MS2*MW2)/(18*(MW2 - MZ2)*Pi^2) - (2*EL^2*MT2*MW2)/
        (9*(MW2 - MZ2)*Pi^2) - (2*EL^2*MU2*MW2)/(9*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MW2^2)/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MB2*MZ2)/
        (36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MC2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MD2*MZ2)/(36*(MW2 - MZ2)*Pi^2) + (EL^2*ME2*MZ2)/
        (4*(MW2 - MZ2)*Pi^2) + (EL^2*ML2*MZ2)/(4*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MM2*MZ2)/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MS2*MZ2)/
        (36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MT2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + 
       (5*EL^2*MU2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + (5*EL^2*MW2*MZ2)/
        (36*(MW2 - MZ2)*Pi^2) - (35*EL^2*MZ2^2)/(144*(MW2 - MZ2)*Pi^2) - 
       (5*EL^2*MB2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (17*EL^2*MC2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (5*EL^2*MD2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (5*EL^2*ME2*MZ2^2)/(48*MW2*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MH2*MZ2^2)/(96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*ML2*MZ2^2)/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MM2*MZ2^2)/(48*MW2*(MW2 - MZ2)*
         Pi^2) - (5*EL^2*MS2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (17*EL^2*MT2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (17*EL^2*MU2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) + 
       (5*EL^2*MZ2^3)/(36*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^4*EL^2*MZ2^3)/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*MZ2^2*SWupL^2)/
        (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^3*SWupL^2)/
        (144*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvlv1^2*MZ2^2*SWupL^4)/
        (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^3*SWupL^4)/
        (288*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MB2])/
        (18*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[MB2])/(36*(MW2 - MZ2)*Pi^2) + 
       (5*EL^2*MZ2^2*A0[MB2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
       (2*EL^2*MW2*A0[MC2])/(9*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2*A0[MC2])/
        (18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MC2])/
        (144*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MD2])/
        (18*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[MD2])/(36*(MW2 - MZ2)*Pi^2) + 
       (5*EL^2*MZ2^2*A0[MD2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MW2*A0[ME2])/(6*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[ME2])/
        (4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[ME2])/(48*MW2*(MW2 - MZ2)*
         Pi^2) + (EL^2*MH2*MZ2*A0[MH2])/(192*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2^2*A0[MH2])/(64*MW2*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MW2*A0[ML2])/(6*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[ML2])/
        (4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[ML2])/(48*MW2*(MW2 - MZ2)*
         Pi^2) + (EL^2*MW2*A0[MM2])/(6*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2*A0[MM2])/(4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[MM2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MS2])/
        (18*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[MS2])/(36*(MW2 - MZ2)*Pi^2) + 
       (5*EL^2*MZ2^2*A0[MS2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
       (2*EL^2*MW2*A0[MT2])/(9*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2*A0[MT2])/
        (18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MT2])/
        (144*MW2*(MW2 - MZ2)*Pi^2) + (2*EL^2*MW2*A0[MU2])/
        (9*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2*A0[MU2])/(18*(MW2 - MZ2)*Pi^2) + 
       (17*EL^2*MZ2^2*A0[MU2])/(144*MW2*(MW2 - MZ2)*Pi^2) - 
       (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2])/(96*MW2*(MW2 - MZ2)*
         Pi^2) + (CWupL^2*EL^2*MZ2^2*SWupL^2*A0[Mvlv1^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*SWupL^4*A0[Mvlv1^2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*A0[MW2])/(4*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MZ2*A0[MW2])/(12*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*A0[MW2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MH2*MZ2*A0[MZ2])/
        (192*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*A0[MZ2])/
        (192*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^3*B0i[bb0, MZ2, 0, 0])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^4*EL^2*MZ2^3*B0i[bb0, MZ2, 0, 0])/
        (96*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*
         B0i[bb0, MZ2, 0, Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) + 
       (CWupL^2*EL^2*Mvlv1^2*MZ2^2*SWupL^2*B0i[bb0, MZ2, 0, Mvlv1^2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*MZ2^3*SWupL^2*
         B0i[bb0, MZ2, 0, Mvlv1^2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MB2*MW2*B0i[bb0, MZ2, MB2, MB2])/(18*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MB2*MZ2*B0i[bb0, MZ2, MB2, MB2])/(36*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MW2*MZ2*B0i[bb0, MZ2, MB2, MB2])/(36*(MW2 - MZ2)*Pi^2) + 
       (EL^2*MZ2^2*B0i[bb0, MZ2, MB2, MB2])/(72*(MW2 - MZ2)*Pi^2) + 
       (17*EL^2*MB2*MZ2^2*B0i[bb0, MZ2, MB2, MB2])/(288*MW2*(MW2 - MZ2)*
         Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MB2, MB2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MC2*MW2*B0i[bb0, MZ2, MC2, MC2])/
        (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MC2*MZ2*B0i[bb0, MZ2, MC2, MC2])/
        (18*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MC2, MC2])/
        (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*B0i[bb0, MZ2, MC2, MC2])/
        (36*(MW2 - MZ2)*Pi^2) - (7*EL^2*MC2*MZ2^2*B0i[bb0, MZ2, MC2, MC2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MC2, MC2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MD2*MW2*B0i[bb0, MZ2, MD2, MD2])/
        (18*(MW2 - MZ2)*Pi^2) + (EL^2*MD2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
        (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
        (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MD2, MD2])/
        (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MD2*MZ2^2*B0i[bb0, MZ2, MD2, MD2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MD2, MD2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*ME2*MW2*B0i[bb0, MZ2, ME2, ME2])/
        (6*(MW2 - MZ2)*Pi^2) + (EL^2*ME2*MZ2*B0i[bb0, MZ2, ME2, ME2])/
        (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, ME2, ME2])/
        (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, ME2, ME2])/
        (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*ME2*MZ2^2*B0i[bb0, MZ2, ME2, ME2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, ME2, ME2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MH2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
        (192*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MH2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
        (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
        (16*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*ML2*MW2*B0i[bb0, MZ2, ML2, ML2])/
        (6*(MW2 - MZ2)*Pi^2) + (EL^2*ML2*MZ2*B0i[bb0, MZ2, ML2, ML2])/
        (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, ML2, ML2])/
        (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, ML2, ML2])/
        (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*ML2*MZ2^2*B0i[bb0, MZ2, ML2, ML2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, ML2, ML2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MM2*MW2*B0i[bb0, MZ2, MM2, MM2])/
        (6*(MW2 - MZ2)*Pi^2) + (EL^2*MM2*MZ2*B0i[bb0, MZ2, MM2, MM2])/
        (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MM2, MM2])/
        (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MM2, MM2])/
        (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*MM2*MZ2^2*B0i[bb0, MZ2, MM2, MM2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MM2, MM2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MS2*MW2*B0i[bb0, MZ2, MS2, MS2])/
        (18*(MW2 - MZ2)*Pi^2) + (EL^2*MS2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
        (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
        (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MS2, MS2])/
        (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MS2*MZ2^2*B0i[bb0, MZ2, MS2, MS2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MS2, MS2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/
        (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
        (18*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
        (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
        (36*(MW2 - MZ2)*Pi^2) - (7*EL^2*MT2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MU2*MW2*B0i[bb0, MZ2, MU2, MU2])/
        (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MU2*MZ2*B0i[bb0, MZ2, MU2, MU2])/
        (18*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MU2, MU2])/
        (9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*B0i[bb0, MZ2, MU2, MU2])/
        (36*(MW2 - MZ2)*Pi^2) - (7*EL^2*MU2*MZ2^2*B0i[bb0, MZ2, MU2, MU2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MU2, MU2])/
        (288*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*Mvlv1^2*MZ2^2*SWupL^4*
         B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) - 
       (EL^2*MZ2^3*SWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2])/
        (96*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
        (4*(MW2 - MZ2)*Pi^2) + (17*EL^2*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
        (48*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
        (12*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
        (192*MW2*(MW2 - MZ2)*Pi^2))/MZ2))/2, 
 dSW -> 
  -1/2*(CW2*SW*((EL^2*(-2*MW2*(18*MB2 + 18*MC2 + 18*MD2 + 6*ME2 - 3*MH2 + 
           6*(MM2 + 3*(MS2 + MT2 + MU2) - 13*MW2) + CWupL^2*(6*ML2 - 2*MW2) - 
           3*MZ2)*MZ2 + 4*MW2*(-3*(ML2 + Mvlv1^2) + MW2)*MZ2*SWupL^2 + 
         18*(-MB2 + MT2 + 2*MW2)*MZ2*A0[MB2] + 18*(-MC2 + MS2 + 2*MW2)*MZ2*
          A0[MC2] + 3*(6*(-MD2 + MU2 + 2*MW2)*MZ2*A0[MD2] - 
           2*(ME2 - 2*MW2)*MZ2*A0[ME2] + MH2*MZ2*A0[MH2] - 
           3*MW2*MZ2*A0[MH2] - 2*CWupL^2*ML2*MZ2*A0[ML2] + 
           4*CWupL^2*MW2*MZ2*A0[ML2] - 2*ML2*MZ2*SWupL^2*A0[ML2] + 
           2*Mvlv1^2*MZ2*SWupL^2*A0[ML2] + 4*MW2*MZ2*SWupL^2*A0[ML2] - 
           2*MM2*MZ2*A0[MM2] + 4*MW2*MZ2*A0[MM2] + 6*MC2*MZ2*A0[MS2] - 
           6*MS2*MZ2*A0[MS2] + 12*MW2*MZ2*A0[MS2] + 6*MB2*MZ2*A0[MT2] - 
           6*MT2*MZ2*A0[MT2] + 12*MW2*MZ2*A0[MT2] + 6*MD2*MZ2*A0[MU2] - 
           6*MU2*MZ2*A0[MU2] + 12*MW2*MZ2*A0[MU2] + 2*ML2*MZ2*SWupL^2*
            A0[Mvlv1^2] - 2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2] + 
           4*MW2*MZ2*SWupL^2*A0[Mvlv1^2] - MH2*MZ2*A0[MW2] - 
           18*MW2*MZ2*A0[MW2] - MZ2^2*A0[MW2] - 24*MW2^2*A0[MZ2] + 
           5*MW2*MZ2*A0[MZ2] + MZ2^2*A0[MZ2] + 2*ME2^2*MZ2*B0i[bb0, MW2, 0, 
             ME2] + 2*ME2*MW2*MZ2*B0i[bb0, MW2, 0, ME2] - 
           4*MW2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 2*CWupL^2*ML2^2*MZ2*
            B0i[bb0, MW2, 0, ML2] + 2*CWupL^2*ML2*MW2*MZ2*B0i[bb0, MW2, 0, 
             ML2] - 4*CWupL^2*MW2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 
           2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 2*MM2*MW2*MZ2*
            B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, MM2] - 
           48*MW2^3*B0i[bb0, MW2, 0, MW2] + 48*MW2^2*MZ2*B0i[bb0, MW2, 0, 
             MW2] + 6*MB2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 
           12*MB2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*MT2^2*MZ2*
            B0i[bb0, MW2, MB2, MT2] + 6*MB2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
           6*MT2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*
            B0i[bb0, MW2, MB2, MT2] + 6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 
           12*MC2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] + 6*MS2^2*MZ2*
            B0i[bb0, MW2, MC2, MS2] + 6*MC2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
           6*MS2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*
            B0i[bb0, MW2, MC2, MS2] + 6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
           12*MD2*MU2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*MU2^2*MZ2*
            B0i[bb0, MW2, MD2, MU2] + 6*MD2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
           6*MU2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] - 12*MW2^2*MZ2*
            B0i[bb0, MW2, MD2, MU2] - MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
           4*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2] - 12*MW2^2*MZ2*
            B0i[bb0, MW2, MH2, MW2] + 2*ML2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, 
             Mvlv1^2] - 4*ML2*Mvlv1^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, 
             Mvlv1^2] + 2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
           2*ML2*MW2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
           2*Mvlv1^2*MW2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] - 
           4*MW2^2*MZ2*SWupL^2*B0i[bb0, MW2, ML2, Mvlv1^2] + 
           (4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, 
             MZ2])))/(576*MW2^2*(MW2 - MZ2)*Pi^2) - 
      (-1/18*(EL^2*MB2*MW2)/((MW2 - MZ2)*Pi^2) - (2*EL^2*MC2*MW2)/
         (9*(MW2 - MZ2)*Pi^2) - (EL^2*MD2*MW2)/(18*(MW2 - MZ2)*Pi^2) - 
        (EL^2*ME2*MW2)/(6*(MW2 - MZ2)*Pi^2) - (EL^2*ML2*MW2)/
         (6*(MW2 - MZ2)*Pi^2) - (EL^2*MM2*MW2)/(6*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MS2*MW2)/(18*(MW2 - MZ2)*Pi^2) - (2*EL^2*MT2*MW2)/
         (9*(MW2 - MZ2)*Pi^2) - (2*EL^2*MU2*MW2)/(9*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MW2^2)/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MB2*MZ2)/
         (36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MC2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MD2*MZ2)/(36*(MW2 - MZ2)*Pi^2) + (EL^2*ME2*MZ2)/
         (4*(MW2 - MZ2)*Pi^2) + (EL^2*ML2*MZ2)/(4*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MM2*MZ2)/(4*(MW2 - MZ2)*Pi^2) + (EL^2*MS2*MZ2)/
         (36*(MW2 - MZ2)*Pi^2) + (5*EL^2*MT2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MU2*MZ2)/(18*(MW2 - MZ2)*Pi^2) + (5*EL^2*MW2*MZ2)/
         (36*(MW2 - MZ2)*Pi^2) - (35*EL^2*MZ2^2)/(144*(MW2 - MZ2)*Pi^2) - 
        (5*EL^2*MB2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (17*EL^2*MC2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (5*EL^2*MD2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (5*EL^2*ME2*MZ2^2)/(48*MW2*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MH2*MZ2^2)/(96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*ML2*MZ2^2)/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MM2*MZ2^2)/(48*MW2*(MW2 - MZ2)*
          Pi^2) - (5*EL^2*MS2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (17*EL^2*MT2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (17*EL^2*MU2*MZ2^2)/(144*MW2*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^3)/(36*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^4*EL^2*MZ2^3)/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (CWupL^2*EL^2*Mvlv1^2*MZ2^2*SWupL^2)/
         (48*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*MZ2^3*SWupL^2)/
         (144*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*Mvlv1^2*MZ2^2*SWupL^4)/
         (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^3*SWupL^4)/
         (288*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MB2])/
         (18*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[MB2])/(36*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^2*A0[MB2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
        (2*EL^2*MW2*A0[MC2])/(9*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2*A0[MC2])/
         (18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MC2])/
         (144*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MD2])/
         (18*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[MD2])/(36*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^2*A0[MD2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MW2*A0[ME2])/(6*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[ME2])/
         (4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[ME2])/(48*MW2*(MW2 - MZ2)*
          Pi^2) + (EL^2*MH2*MZ2*A0[MH2])/(192*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2^2*A0[MH2])/(64*MW2*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MW2*A0[ML2])/(6*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[ML2])/
         (4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[ML2])/(48*MW2*(MW2 - MZ2)*
          Pi^2) + (EL^2*MW2*A0[MM2])/(6*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2*A0[MM2])/(4*(MW2 - MZ2)*Pi^2) + (5*EL^2*MZ2^2*A0[MM2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2*A0[MS2])/
         (18*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2*A0[MS2])/(36*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^2*A0[MS2])/(144*MW2*(MW2 - MZ2)*Pi^2) + 
        (2*EL^2*MW2*A0[MT2])/(9*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2*A0[MT2])/
         (18*(MW2 - MZ2)*Pi^2) + (17*EL^2*MZ2^2*A0[MT2])/
         (144*MW2*(MW2 - MZ2)*Pi^2) + (2*EL^2*MW2*A0[MU2])/
         (9*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2*A0[MU2])/(18*(MW2 - MZ2)*Pi^2) + 
        (17*EL^2*MZ2^2*A0[MU2])/(144*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWupL^2*EL^2*Mvlv1^2*MZ2*SWupL^2*A0[Mvlv1^2])/(96*MW2*(MW2 - MZ2)*
          Pi^2) + (CWupL^2*EL^2*MZ2^2*SWupL^2*A0[Mvlv1^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*SWupL^4*A0[Mvlv1^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*A0[MW2])/
         (4*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2*A0[MW2])/(12*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2^2*A0[MW2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MH2*MZ2*A0[MZ2])/(192*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2^2*A0[MZ2])/(192*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2^3*B0i[bb0, MZ2, 0, 0])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWupL^4*EL^2*MZ2^3*B0i[bb0, MZ2, 0, 0])/(96*MW2*(MW2 - MZ2)*Pi^2) + 
        (CWupL^2*EL^2*Mvlv1^4*MZ2*SWupL^2*B0i[bb0, MZ2, 0, Mvlv1^2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) + (CWupL^2*EL^2*Mvlv1^2*MZ2^2*SWupL^2*
          B0i[bb0, MZ2, 0, Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) - 
        (CWupL^2*EL^2*MZ2^3*SWupL^2*B0i[bb0, MZ2, 0, Mvlv1^2])/
         (48*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MB2*MW2*B0i[bb0, MZ2, MB2, MB2])/
         (18*(MW2 - MZ2)*Pi^2) + (EL^2*MB2*MZ2*B0i[bb0, MZ2, MB2, MB2])/
         (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MB2, MB2])/
         (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MB2, MB2])/
         (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MB2*MZ2^2*B0i[bb0, MZ2, MB2, MB2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MB2, MB2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MC2*MW2*B0i[bb0, MZ2, MC2, 
           MC2])/(9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MC2*MZ2*B0i[bb0, MZ2, MC2, 
           MC2])/(18*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MW2*MZ2*B0i[bb0, MZ2, MC2, MC2])/(9*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^2*B0i[bb0, MZ2, MC2, MC2])/(36*(MW2 - MZ2)*Pi^2) - 
        (7*EL^2*MC2*MZ2^2*B0i[bb0, MZ2, MC2, MC2])/(288*MW2*(MW2 - MZ2)*
          Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MC2, MC2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MD2*MW2*B0i[bb0, MZ2, MD2, MD2])/
         (18*(MW2 - MZ2)*Pi^2) + (EL^2*MD2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
         (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MD2, MD2])/
         (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MD2, MD2])/
         (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MD2*MZ2^2*B0i[bb0, MZ2, MD2, MD2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MD2, MD2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*ME2*MW2*B0i[bb0, MZ2, ME2, ME2])/
         (6*(MW2 - MZ2)*Pi^2) + (EL^2*ME2*MZ2*B0i[bb0, MZ2, ME2, ME2])/
         (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, ME2, ME2])/
         (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, ME2, ME2])/
         (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*ME2*MZ2^2*B0i[bb0, MZ2, ME2, ME2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, ME2, ME2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MH2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
         (192*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MH2*MZ2^2*B0i[bb0, MZ2, MH2, 
           MZ2])/(48*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(16*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*ML2*MW2*B0i[bb0, MZ2, ML2, ML2])/(6*(MW2 - MZ2)*Pi^2) + 
        (EL^2*ML2*MZ2*B0i[bb0, MZ2, ML2, ML2])/(4*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MW2*MZ2*B0i[bb0, MZ2, ML2, ML2])/(12*(MW2 - MZ2)*Pi^2) + 
        (EL^2*MZ2^2*B0i[bb0, MZ2, ML2, ML2])/(8*(MW2 - MZ2)*Pi^2) - 
        (7*EL^2*ML2*MZ2^2*B0i[bb0, MZ2, ML2, ML2])/(96*MW2*(MW2 - MZ2)*
          Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, ML2, ML2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MM2*MW2*B0i[bb0, MZ2, MM2, MM2])/
         (6*(MW2 - MZ2)*Pi^2) + (EL^2*MM2*MZ2*B0i[bb0, MZ2, MM2, MM2])/
         (4*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MM2, MM2])/
         (12*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MM2, MM2])/
         (8*(MW2 - MZ2)*Pi^2) - (7*EL^2*MM2*MZ2^2*B0i[bb0, MZ2, MM2, MM2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MM2, MM2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) - (EL^2*MS2*MW2*B0i[bb0, MZ2, MS2, MS2])/
         (18*(MW2 - MZ2)*Pi^2) + (EL^2*MS2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
         (36*(MW2 - MZ2)*Pi^2) - (EL^2*MW2*MZ2*B0i[bb0, MZ2, MS2, MS2])/
         (36*(MW2 - MZ2)*Pi^2) + (EL^2*MZ2^2*B0i[bb0, MZ2, MS2, MS2])/
         (72*(MW2 - MZ2)*Pi^2) + (17*EL^2*MS2*MZ2^2*B0i[bb0, MZ2, MS2, MS2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (5*EL^2*MZ2^3*B0i[bb0, MZ2, MS2, MS2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MT2*MW2*B0i[bb0, MZ2, MT2, 
           MT2])/(9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MT2*MZ2*B0i[bb0, MZ2, MT2, 
           MT2])/(18*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(9*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(36*(MW2 - MZ2)*Pi^2) - 
        (7*EL^2*MT2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW2*(MW2 - MZ2)*
          Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) - (2*EL^2*MU2*MW2*B0i[bb0, MZ2, MU2, 
           MU2])/(9*(MW2 - MZ2)*Pi^2) + (5*EL^2*MU2*MZ2*B0i[bb0, MZ2, MU2, 
           MU2])/(18*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MW2*MZ2*B0i[bb0, MZ2, MU2, MU2])/(9*(MW2 - MZ2)*Pi^2) + 
        (5*EL^2*MZ2^2*B0i[bb0, MZ2, MU2, MU2])/(36*(MW2 - MZ2)*Pi^2) - 
        (7*EL^2*MU2*MZ2^2*B0i[bb0, MZ2, MU2, MU2])/(288*MW2*(MW2 - MZ2)*
          Pi^2) - (17*EL^2*MZ2^3*B0i[bb0, MZ2, MU2, MU2])/
         (288*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*Mvlv1^2*MZ2^2*SWupL^4*
          B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2])/(96*MW2*(MW2 - MZ2)*Pi^2) - 
        (EL^2*MZ2^3*SWupL^4*B0i[bb0, MZ2, Mvlv1^2, Mvlv1^2])/
         (96*MW2*(MW2 - MZ2)*Pi^2) + (EL^2*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
         (4*(MW2 - MZ2)*Pi^2) + (17*EL^2*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
         (48*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
         (12*(MW2 - MZ2)*Pi^2) - (EL^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
         (192*MW2*(MW2 - MZ2)*Pi^2))/MZ2))/SW2, 
 dTD -> (Sqrt[MW2^(-1) + (-MW2 + MZ2)^(-1)]*
    (EL*(24*MB2*A0[MB2] + 24*MC2*A0[MC2] + 24*MD2*A0[MD2] + 8*ME2*A0[ME2] - 
       3*MH2*A0[MH2] + 4*(2*MW2^2 + MZ2^2 + 2*ML2*A0[ML2] + 2*MM2*A0[MM2] + 
         6*MS2*A0[MS2] + 6*MT2*A0[MT2] + 6*MU2*A0[MU2]) - 
       2*(MH2 + 6*MW2)*A0[MW2]) - EL*(MH2 + 6*MZ2)*A0[MZ2] - 
     8*Sqrt[2]*Mvlv1*Sqrt[(MW2*(-MW2 + MZ2))/MZ2]*SWupL*A0[Mvlv1^2]*
      Re[yNVL]))/(64*Pi^2)}


==> anc/ctMod4.m <==
(* ::Package:: *)

(* Notebook To Paper Dictionary:    *)
(*
     Model 4

     Mvl1 -> m_{E}  

		CWdoL -> Cos(\[Theta]_L)
	CWdoR -> Cos(\[Theta]_R)
	
	yLVL -> \lambda_E
*)


(* Created with the Wolfram Language : www.wolfram.com *)
{dG0G0 -> (6*Alfa*MB2*MZ2*Pi*B0i[bb0, MZ2, MB2, MB2] + 
    6*Alfa*MC2*MZ2*Pi*B0i[bb0, MZ2, MC2, MC2] + 6*Alfa*MD2*MZ2*Pi*
     B0i[bb0, MZ2, MD2, MD2] + 2*Alfa*ME2*MZ2*Pi*B0i[bb0, MZ2, ME2, ME2] - 
    2*Alfa*MZ2^2*Pi*B0i[bb0, MZ2, MH2, MZ2] - CWdoL^2*CWdoR^2*MW2^2*ytau^2*
     B0i[bb0, MZ2, ML2, ML2] + CWdoL^2*CWdoR^2*MW2*MZ2*ytau^2*
     B0i[bb0, MZ2, ML2, ML2] - CWdoR^2*MW2^2*SWdoL^2*ytau^2*
     B0i[bb0, MZ2, ML2, Mvl1^2] + CWdoR^2*MW2*MZ2*SWdoL^2*ytau^2*
     B0i[bb0, MZ2, ML2, Mvl1^2] - CWdoL^2*MW2^2*SWdoR^2*ytau^2*
     B0i[bb0, MZ2, ML2, Mvl1^2] + CWdoL^2*MW2*MZ2*SWdoR^2*ytau^2*
     B0i[bb0, MZ2, ML2, Mvl1^2] + 2*Alfa*MM2*MZ2*Pi*B0i[bb0, MZ2, MM2, MM2] + 
    6*Alfa*MS2*MZ2*Pi*B0i[bb0, MZ2, MS2, MS2] + 6*Alfa*MT2*MZ2*Pi*
     B0i[bb0, MZ2, MT2, MT2] + 6*Alfa*MU2*MZ2*Pi*B0i[bb0, MZ2, MU2, MU2] - 
    MW2^2*SWdoL^2*SWdoR^2*ytau^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
    MW2*MZ2*SWdoL^2*SWdoR^2*ytau^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
    4*Alfa*MW2*MZ2*Pi*B0i[bb0, MZ2, MW2, MW2] + 6*Alfa*MB2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MB2, MB2] + 6*Alfa*MC2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MC2, MC2] + 6*Alfa*MD2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MD2, MD2] + 2*Alfa*ME2*MZ2^2*Pi*
     B0i[dbb0, MZ2, ME2, ME2] + Alfa*MH2^2*MZ2*Pi*B0i[dbb0, MZ2, MH2, MZ2] - 
    2*Alfa*MH2*MZ2^2*Pi*B0i[dbb0, MZ2, MH2, MZ2] - 
    Alfa*MZ2^3*Pi*B0i[dbb0, MZ2, MH2, MZ2] - 3*CWdoL^2*ML2*MW2^2*SWdoR^2*
     yLVL^2*B0i[dbb0, MZ2, ML2, ML2] + 3*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*yLVL^2*
     B0i[dbb0, MZ2, ML2, ML2] - CWdoL^2*CWdoR^2*MW2^2*MZ2*ytau^2*
     B0i[dbb0, MZ2, ML2, ML2] + CWdoL^2*CWdoR^2*MW2*MZ2^2*ytau^2*
     B0i[dbb0, MZ2, ML2, ML2] + 2*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*
     SWdoR*yLVL^2*B0i[dbb0, MZ2, ML2, Mvl1^2] - 2*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*
     MW2*MZ2*SWdoL*SWdoR*yLVL^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
    CWdoR^2*ML2*MW2^2*SWdoL^2*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
    CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
    CWdoR^2*ML2*MW2*MZ2*SWdoL^2*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
    CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
    CWdoR^2*MW2^2*MZ2*SWdoL^2*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
    CWdoR^2*MW2*MZ2^2*SWdoL^2*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
    4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*SWdoR*ytau^2*
     B0i[dbb0, MZ2, ML2, Mvl1^2] + 4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2*MZ2*SWdoL*
     SWdoR*ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + CWdoL^2*ML2*MW2^2*SWdoR^2*
     ytau^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + CWdoL^2*Mvl1^2*MW2^2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, ML2, Mvl1^2] - CWdoL^2*ML2*MW2*MZ2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, ML2, Mvl1^2] - CWdoL^2*Mvl1^2*MW2*MZ2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, ML2, Mvl1^2] - CWdoL^2*MW2^2*MZ2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, ML2, Mvl1^2] + CWdoL^2*MW2*MZ2^2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, ML2, Mvl1^2] + 2*Alfa*MM2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MM2, MM2] + 6*Alfa*MS2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MS2, MS2] + 6*Alfa*MT2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MT2, MT2] + 6*Alfa*MU2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MU2, MU2] - 3*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*yLVL^2*
     B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 3*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*yLVL^2*
     B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - MW2^2*MZ2*SWdoL^2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + MW2*MZ2^2*SWdoL^2*SWdoR^2*ytau^2*
     B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 4*Alfa*MW2*MZ2^2*Pi*
     B0i[dbb0, MZ2, MW2, MW2] - CWdoL^2*MW2^2*SWdoR^2*yLVL*
     B0i[bb0, MZ2, ML2, ML2]*Conjugate[yLVL] + CWdoL^2*MW2*MZ2*SWdoR^2*yLVL*
     B0i[bb0, MZ2, ML2, ML2]*Conjugate[yLVL] - CWdoL^2*CWdoR^2*MW2^2*yLVL*
     B0i[bb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] + CWdoL^2*CWdoR^2*MW2*MZ2*
     yLVL*B0i[bb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    MW2^2*SWdoL^2*SWdoR^2*yLVL*B0i[bb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] + 
    MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*B0i[bb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    CWdoR^2*MW2^2*SWdoL^2*yLVL*B0i[bb0, MZ2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL] + CWdoR^2*MW2*MZ2*SWdoL^2*yLVL*
     B0i[bb0, MZ2, Mvl1^2, Mvl1^2]*Conjugate[yLVL] - 
    CWdoL^2*MW2^2*MZ2*SWdoR^2*yLVL*B0i[dbb0, MZ2, ML2, ML2]*Conjugate[yLVL] + 
    CWdoL^2*MW2*MZ2^2*SWdoR^2*yLVL*B0i[dbb0, MZ2, ML2, ML2]*Conjugate[yLVL] + 
    CWdoL^2*CWdoR^2*ML2*MW2^2*yLVL*B0i[dbb0, MZ2, ML2, Mvl1^2]*
     Conjugate[yLVL] + CWdoL^2*CWdoR^2*Mvl1^2*MW2^2*yLVL*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    CWdoL^2*CWdoR^2*ML2*MW2*MZ2*yLVL*B0i[dbb0, MZ2, ML2, Mvl1^2]*
     Conjugate[yLVL] - CWdoL^2*CWdoR^2*Mvl1^2*MW2*MZ2*yLVL*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    CWdoL^2*CWdoR^2*MW2^2*MZ2*yLVL*B0i[dbb0, MZ2, ML2, Mvl1^2]*
     Conjugate[yLVL] + CWdoL^2*CWdoR^2*MW2*MZ2^2*yLVL*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] + 
    ML2*MW2^2*SWdoL^2*SWdoR^2*yLVL*B0i[dbb0, MZ2, ML2, Mvl1^2]*
     Conjugate[yLVL] + Mvl1^2*MW2^2*SWdoL^2*SWdoR^2*yLVL*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    ML2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*B0i[dbb0, MZ2, ML2, Mvl1^2]*
     Conjugate[yLVL] - Mvl1^2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    MW2^2*MZ2*SWdoL^2*SWdoR^2*yLVL*B0i[dbb0, MZ2, ML2, Mvl1^2]*
     Conjugate[yLVL] + MW2*MZ2^2*SWdoL^2*SWdoR^2*yLVL*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    CWdoR^2*MW2^2*MZ2*SWdoL^2*yLVL*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL] + CWdoR^2*MW2*MZ2^2*SWdoL^2*yLVL*
     B0i[dbb0, MZ2, Mvl1^2, Mvl1^2]*Conjugate[yLVL] - 
    CWdoL^2*ML2*MW2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2]*Conjugate[yLVL]^2 + 
    CWdoL^2*ML2*MW2*MZ2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2]*Conjugate[yLVL]^2 + 
    2*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*SWdoR*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL]^2 - 
    2*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2*MZ2*SWdoL*SWdoR*
     B0i[dbb0, MZ2, ML2, Mvl1^2]*Conjugate[yLVL]^2 - 
    CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL]^2 + CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*
     B0i[dbb0, MZ2, Mvl1^2, Mvl1^2]*Conjugate[yLVL]^2 - 
    2*MW2*(MW2 - MZ2)*(CWdoL^2*CWdoR*SWdoR*ytau*B0i[bb0, MZ2, ML2, ML2] + 
      CWdoR*(-CWdoL^2 + SWdoL^2)*SWdoR*ytau*B0i[bb0, MZ2, ML2, Mvl1^2] - 
      CWdoR*SWdoL^2*SWdoR*ytau*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
      2*CWdoL^2*ML2*SWdoR^2*yLVL*B0i[dbb0, MZ2, ML2, ML2] + 
      CWdoL^2*CWdoR*MZ2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, ML2] - 
      2*CWdoL*CWdoR^2*Sqrt[ML2]*Mvl1*SWdoL*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
      CWdoL^2*CWdoR*ML2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
      CWdoL^2*CWdoR*Mvl1^2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
      CWdoL^2*CWdoR*MZ2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
      CWdoR*ML2*SWdoL^2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
      CWdoR*Mvl1^2*SWdoL^2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
      CWdoR*MZ2*SWdoL^2*SWdoR*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
      2*CWdoL*Sqrt[ML2]*Mvl1*SWdoL*SWdoR^2*ytau*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
      CWdoR*SWdoL^2*(2*CWdoR*Mvl1^2*yLVL + MZ2*SWdoR*ytau)*
       B0i[dbb0, MZ2, Mvl1^2, Mvl1^2])*Re[yLVL])/(16*MW2*(MW2 - MZ2)*Pi^2), 
 dGPGP -> (2*Alfa*ME2*MZ2*Pi*B0i[bb0, MW2, 0, ME2] + 
    2*Alfa*MM2*MZ2*Pi*B0i[bb0, MW2, 0, MM2] - MW2^2*SWdoR^2*ytau^2*
     B0i[bb0, MW2, 0, Mvl1^2] + MW2*MZ2*SWdoR^2*ytau^2*
     B0i[bb0, MW2, 0, Mvl1^2] + 8*Alfa*MW2^2*Pi*B0i[bb0, MW2, 0, MW2] - 
    8*Alfa*MW2*MZ2*Pi*B0i[bb0, MW2, 0, MW2] + 6*Alfa*MB2*MZ2*Pi*
     B0i[bb0, MW2, MB2, MT2] + 6*Alfa*MT2*MZ2*Pi*B0i[bb0, MW2, MB2, MT2] + 
    6*Alfa*MC2*MZ2*Pi*B0i[bb0, MW2, MC2, MS2] + 6*Alfa*MS2*MZ2*Pi*
     B0i[bb0, MW2, MC2, MS2] + 6*Alfa*MD2*MZ2*Pi*B0i[bb0, MW2, MD2, MU2] + 
    6*Alfa*MU2*MZ2*Pi*B0i[bb0, MW2, MD2, MU2] - 2*Alfa*MW2*MZ2*Pi*
     B0i[bb0, MW2, MH2, MW2] - 8*Alfa*MW2^2*Pi*B0i[bb0, MW2, MW2, MZ2] + 
    6*Alfa*MW2*MZ2*Pi*B0i[bb0, MW2, MW2, MZ2] - 
    2*Alfa*MZ2^2*Pi*B0i[bb0, MW2, MW2, MZ2] - 2*Alfa*ME2^2*MZ2*Pi*
     B0i[dbb0, MW2, 0, ME2] + 2*Alfa*ME2*MW2*MZ2*Pi*B0i[dbb0, MW2, 0, ME2] + 
    CWdoR^2*ML2*MW2^2*ytau^2*B0i[dbb0, MW2, 0, ML2] - 
    CWdoR^2*MW2^3*ytau^2*B0i[dbb0, MW2, 0, ML2] - CWdoR^2*ML2*MW2*MZ2*ytau^2*
     B0i[dbb0, MW2, 0, ML2] + CWdoR^2*MW2^2*MZ2*ytau^2*
     B0i[dbb0, MW2, 0, ML2] - 2*Alfa*MM2^2*MZ2*Pi*B0i[dbb0, MW2, 0, MM2] + 
    2*Alfa*MM2*MW2*MZ2*Pi*B0i[dbb0, MW2, 0, MM2] + 
    Mvl1^2*MW2^2*SWdoR^2*ytau^2*B0i[dbb0, MW2, 0, Mvl1^2] - 
    MW2^3*SWdoR^2*ytau^2*B0i[dbb0, MW2, 0, Mvl1^2] - 
    Mvl1^2*MW2*MZ2*SWdoR^2*ytau^2*B0i[dbb0, MW2, 0, Mvl1^2] + 
    MW2^2*MZ2*SWdoR^2*ytau^2*B0i[dbb0, MW2, 0, Mvl1^2] - 
    6*Alfa*MB2^2*MZ2*Pi*B0i[dbb0, MW2, MB2, MT2] + 
    12*Alfa*MB2*MT2*MZ2*Pi*B0i[dbb0, MW2, MB2, MT2] - 
    6*Alfa*MT2^2*MZ2*Pi*B0i[dbb0, MW2, MB2, MT2] + 
    6*Alfa*MB2*MW2*MZ2*Pi*B0i[dbb0, MW2, MB2, MT2] + 
    6*Alfa*MT2*MW2*MZ2*Pi*B0i[dbb0, MW2, MB2, MT2] - 
    6*Alfa*MC2^2*MZ2*Pi*B0i[dbb0, MW2, MC2, MS2] + 
    12*Alfa*MC2*MS2*MZ2*Pi*B0i[dbb0, MW2, MC2, MS2] - 
    6*Alfa*MS2^2*MZ2*Pi*B0i[dbb0, MW2, MC2, MS2] + 
    6*Alfa*MC2*MW2*MZ2*Pi*B0i[dbb0, MW2, MC2, MS2] + 
    6*Alfa*MS2*MW2*MZ2*Pi*B0i[dbb0, MW2, MC2, MS2] - 
    6*Alfa*MD2^2*MZ2*Pi*B0i[dbb0, MW2, MD2, MU2] + 
    12*Alfa*MD2*MU2*MZ2*Pi*B0i[dbb0, MW2, MD2, MU2] - 
    6*Alfa*MU2^2*MZ2*Pi*B0i[dbb0, MW2, MD2, MU2] + 
    6*Alfa*MD2*MW2*MZ2*Pi*B0i[dbb0, MW2, MD2, MU2] + 
    6*Alfa*MU2*MW2*MZ2*Pi*B0i[dbb0, MW2, MD2, MU2] + 
    Alfa*MH2^2*MZ2*Pi*B0i[dbb0, MW2, MH2, MW2] - 2*Alfa*MH2*MW2*MZ2*Pi*
     B0i[dbb0, MW2, MH2, MW2] - Alfa*MW2^2*MZ2*Pi*B0i[dbb0, MW2, MH2, MW2] - 
    9*Alfa*MW2^2*MZ2*Pi*B0i[dbb0, MW2, MW2, MZ2] + 
    4*Alfa*MW2*MZ2^2*Pi*B0i[dbb0, MW2, MW2, MZ2] + 
    Alfa*MZ2^3*Pi*B0i[dbb0, MW2, MW2, MZ2] - CWdoR^2*MW2^2*yLVL*
     B0i[bb0, MW2, 0, Mvl1^2]*Conjugate[yLVL] + CWdoR^2*MW2*MZ2*yLVL*
     B0i[bb0, MW2, 0, Mvl1^2]*Conjugate[yLVL] + ML2*MW2^2*SWdoR^2*yLVL*
     B0i[dbb0, MW2, 0, ML2]*Conjugate[yLVL] - MW2^3*SWdoR^2*yLVL*
     B0i[dbb0, MW2, 0, ML2]*Conjugate[yLVL] - ML2*MW2*MZ2*SWdoR^2*yLVL*
     B0i[dbb0, MW2, 0, ML2]*Conjugate[yLVL] + MW2^2*MZ2*SWdoR^2*yLVL*
     B0i[dbb0, MW2, 0, ML2]*Conjugate[yLVL] + CWdoR^2*Mvl1^2*MW2^2*yLVL*
     B0i[dbb0, MW2, 0, Mvl1^2]*Conjugate[yLVL] - 
    CWdoR^2*MW2^3*yLVL*B0i[dbb0, MW2, 0, Mvl1^2]*Conjugate[yLVL] - 
    CWdoR^2*Mvl1^2*MW2*MZ2*yLVL*B0i[dbb0, MW2, 0, Mvl1^2]*Conjugate[yLVL] + 
    CWdoR^2*MW2^2*MZ2*yLVL*B0i[dbb0, MW2, 0, Mvl1^2]*Conjugate[yLVL] - 
    2*CWdoR*MW2*(MW2 - MZ2)*SWdoR*ytau*(-B0i[bb0, MW2, 0, Mvl1^2] + 
      (-ML2 + MW2)*B0i[dbb0, MW2, 0, ML2] + (Mvl1^2 - MW2)*
       B0i[dbb0, MW2, 0, Mvl1^2])*Re[yLVL] - MW2*(MW2 - MZ2)*
     B0i[bb0, MW2, 0, ML2]*(SWdoR^2*yLVL*Conjugate[yLVL] + 
      CWdoR*ytau*(CWdoR*ytau + 2*SWdoR*Re[yLVL])))/(16*MW2*(MW2 - MZ2)*Pi^2), 
 dZZ -> 
  ((MW2 - MZ2)*
    (-1/72*(Alfa*(-8*MW2^2*(7 + (CWdoL^2 + SWdoL^2)^2 + (CWdoR^2 + SWdoR^2)^
            2) - MZ2^2*(33 + 5*(CWdoL^2 + SWdoL^2)^2 + 
           8*(CWdoR^2 + SWdoR^2)^2) + 4*MW2*MZ2*(3*(CWdoL^2 + SWdoL^2)^2 + 
           4*(4 + (CWdoR^2 + SWdoR^2)^2))))/(MW2*(MW2 - MZ2)*Pi) - 
     (Alfa*MZ2*A0[MH2])/(24*MW2*(MW2 - MZ2)*Pi) + 
     (Alfa*(-MH2 + 3*MZ2)*A0[MH2])/(48*MW2*(MW2 - MZ2)*Pi) - 
     (Alfa*MZ2^2*B0i[bb0, MZ2, 0, 0])/(8*MW2*(MW2 - MZ2)*Pi) - 
     (Alfa*((MH2 - MZ2)*(-A0[MZ2] + (-MH2 + MZ2)*B0i[bb0, MZ2, MH2, MZ2]) + 
        2*CWdoL^2*(ML2 - Mvl1^2)*SWdoL^2*(-A0[ML2] + A0[Mvl1^2] + 
          (ML2 - Mvl1^2)*B0i[bb0, MZ2, ML2, Mvl1^2])))/
      (48*MW2*(MW2 - MZ2)*Pi) - 
     (Alfa*(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MZ2, MB2, MB2] + 
        (64*MW2^2 - 80*MW2*MZ2 + 34*MZ2^2)*B0i[bb0, MZ2, MC2, MC2] + 
        16*MW2^2*B0i[bb0, MZ2, MD2, MD2] - 8*MW2*MZ2*B0i[bb0, MZ2, MD2, 
          MD2] + 10*MZ2^2*B0i[bb0, MZ2, MD2, MD2] + 
        48*MW2^2*B0i[bb0, MZ2, ME2, ME2] - 72*MW2*MZ2*B0i[bb0, MZ2, ME2, 
          ME2] + 30*MZ2^2*B0i[bb0, MZ2, ME2, ME2] + 
        3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2] + 24*CWdoL^4*MW2^2*
         B0i[bb0, MZ2, ML2, ML2] + 24*CWdoR^4*MW2^2*B0i[bb0, MZ2, ML2, ML2] - 
        24*CWdoL^4*MW2*MZ2*B0i[bb0, MZ2, ML2, ML2] - 48*CWdoR^4*MW2*MZ2*
         B0i[bb0, MZ2, ML2, ML2] + 6*CWdoL^4*MZ2^2*B0i[bb0, MZ2, ML2, ML2] + 
        24*CWdoR^4*MZ2^2*B0i[bb0, MZ2, ML2, ML2] + 48*CWdoL^2*MW2^2*SWdoL^2*
         B0i[bb0, MZ2, ML2, ML2] - 72*CWdoL^2*MW2*MZ2*SWdoL^2*
         B0i[bb0, MZ2, ML2, ML2] + 24*CWdoL^2*MZ2^2*SWdoL^2*
         B0i[bb0, MZ2, ML2, ML2] + 24*MW2^2*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] - 
        48*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] + 24*MZ2^2*SWdoL^4*
         B0i[bb0, MZ2, ML2, ML2] + 48*CWdoR^2*MW2^2*SWdoR^2*
         B0i[bb0, MZ2, ML2, ML2] - 96*CWdoR^2*MW2*MZ2*SWdoR^2*
         B0i[bb0, MZ2, ML2, ML2] + 48*CWdoR^2*MZ2^2*SWdoR^2*
         B0i[bb0, MZ2, ML2, ML2] + 24*MW2^2*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] - 
        48*MW2*MZ2*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] + 24*MZ2^2*SWdoR^4*
         B0i[bb0, MZ2, ML2, ML2] + 12*CWdoL^2*MZ2^2*SWdoL^2*
         B0i[bb0, MZ2, ML2, Mvl1^2] + 48*MW2^2*B0i[bb0, MZ2, MM2, MM2] - 
        72*MW2*MZ2*B0i[bb0, MZ2, MM2, MM2] + 30*MZ2^2*B0i[bb0, MZ2, MM2, 
          MM2] + 16*MW2^2*B0i[bb0, MZ2, MS2, MS2] - 
        8*MW2*MZ2*B0i[bb0, MZ2, MS2, MS2] + 10*MZ2^2*B0i[bb0, MZ2, MS2, 
          MS2] + 64*MW2^2*B0i[bb0, MZ2, MT2, MT2] - 
        80*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 34*MZ2^2*B0i[bb0, MZ2, MT2, 
          MT2] + 64*MW2^2*B0i[bb0, MZ2, MU2, MU2] - 
        80*MW2*MZ2*B0i[bb0, MZ2, MU2, MU2] + 34*MZ2^2*B0i[bb0, MZ2, MU2, 
          MU2] + 24*CWdoL^4*MW2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoR^4*MW2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        48*CWdoL^4*MW2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        48*CWdoR^4*MW2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoL^4*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoR^4*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*CWdoL^2*MW2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*CWdoL^2*MW2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoL^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*MW2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*MW2*MZ2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        6*MZ2^2*SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*CWdoR^2*MW2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        96*CWdoR^2*MW2*MZ2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*CWdoR^2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*MW2^2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        48*MW2*MZ2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*MZ2^2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        3*(-36*MW2^2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]))/
      (144*MW2*(MW2 - MZ2)*Pi) + 
     (Alfa*MZ2*((MH2 - MZ2)*(-MH2 + MZ2)*B0i[dbb0, MZ2, MH2, MZ2] + 
        2*CWdoL^2*(ML2 - Mvl1^2)^2*SWdoL^2*B0i[dbb0, MZ2, ML2, Mvl1^2]))/
      (48*MW2*(MW2 - MZ2)*Pi) + 
     (Alfa*(-16*MB2*MW2^2*B0i[dbb0, MZ2, MB2, MB2] + 
        8*MB2*MW2*MZ2*B0i[dbb0, MZ2, MB2, MB2] + 17*MB2*MZ2^2*
         B0i[dbb0, MZ2, MB2, MB2] - 64*MC2*MW2^2*B0i[dbb0, MZ2, MC2, MC2] + 
        80*MC2*MW2*MZ2*B0i[dbb0, MZ2, MC2, MC2] - 7*MC2*MZ2^2*
         B0i[dbb0, MZ2, MC2, MC2] - 16*MD2*MW2^2*B0i[dbb0, MZ2, MD2, MD2] + 
        8*MD2*MW2*MZ2*B0i[dbb0, MZ2, MD2, MD2] + 17*MD2*MZ2^2*
         B0i[dbb0, MZ2, MD2, MD2] - 48*ME2*MW2^2*B0i[dbb0, MZ2, ME2, ME2] + 
        72*ME2*MW2*MZ2*B0i[dbb0, MZ2, ME2, ME2] - 21*ME2*MZ2^2*
         B0i[dbb0, MZ2, ME2, ME2] + 3*MH2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2] - 
        15*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2] + 12*CWdoL^4*ML2*MW2^2*
         B0i[dbb0, MZ2, ML2, ML2] - 72*CWdoL^2*CWdoR^2*ML2*MW2^2*
         B0i[dbb0, MZ2, ML2, ML2] + 12*CWdoR^4*ML2*MW2^2*
         B0i[dbb0, MZ2, ML2, ML2] - 12*CWdoL^4*ML2*MW2*MZ2*
         B0i[dbb0, MZ2, ML2, ML2] + 108*CWdoL^2*CWdoR^2*ML2*MW2*MZ2*
         B0i[dbb0, MZ2, ML2, ML2] - 24*CWdoR^4*ML2*MW2*MZ2*
         B0i[dbb0, MZ2, ML2, ML2] + 3*CWdoL^4*ML2*MZ2^2*B0i[dbb0, MZ2, ML2, 
          ML2] - 36*CWdoL^2*CWdoR^2*ML2*MZ2^2*B0i[dbb0, MZ2, ML2, ML2] + 
        12*CWdoR^4*ML2*MZ2^2*B0i[dbb0, MZ2, ML2, ML2] + 
        24*CWdoL^2*ML2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] - 
        72*CWdoR^2*ML2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] - 
        36*CWdoL^2*ML2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] + 
        144*CWdoR^2*ML2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] + 
        12*CWdoL^2*ML2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] - 
        72*CWdoR^2*ML2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] + 
        12*ML2*MW2^2*SWdoL^4*B0i[dbb0, MZ2, ML2, ML2] - 
        24*ML2*MW2*MZ2*SWdoL^4*B0i[dbb0, MZ2, ML2, ML2] + 
        12*ML2*MZ2^2*SWdoL^4*B0i[dbb0, MZ2, ML2, ML2] - 
        72*CWdoL^2*ML2*MW2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
        24*CWdoR^2*ML2*MW2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
        108*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] - 
        48*CWdoR^2*ML2*MW2*MZ2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] - 
        36*CWdoL^2*ML2*MZ2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
        24*CWdoR^2*ML2*MZ2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] - 
        72*ML2*MW2^2*SWdoL^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
        144*ML2*MW2*MZ2*SWdoL^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] - 
        72*ML2*MZ2^2*SWdoL^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
        12*ML2*MW2^2*SWdoR^4*B0i[dbb0, MZ2, ML2, ML2] - 
        24*ML2*MW2*MZ2*SWdoR^4*B0i[dbb0, MZ2, ML2, ML2] + 
        12*ML2*MZ2^2*SWdoR^4*B0i[dbb0, MZ2, ML2, ML2] + 
        3*CWdoL^2*ML2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
        3*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, Mvl1^2] - 
        48*MM2*MW2^2*B0i[dbb0, MZ2, MM2, MM2] + 72*MM2*MW2*MZ2*
         B0i[dbb0, MZ2, MM2, MM2] - 21*MM2*MZ2^2*B0i[dbb0, MZ2, MM2, MM2] - 
        16*MS2*MW2^2*B0i[dbb0, MZ2, MS2, MS2] + 8*MS2*MW2*MZ2*
         B0i[dbb0, MZ2, MS2, MS2] + 17*MS2*MZ2^2*B0i[dbb0, MZ2, MS2, MS2] - 
        64*MT2*MW2^2*B0i[dbb0, MZ2, MT2, MT2] + 80*MT2*MW2*MZ2*
         B0i[dbb0, MZ2, MT2, MT2] - 7*MT2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] - 
        64*MU2*MW2^2*B0i[dbb0, MZ2, MU2, MU2] + 80*MU2*MW2*MZ2*
         B0i[dbb0, MZ2, MU2, MU2] - 7*MU2*MZ2^2*B0i[dbb0, MZ2, MU2, MU2] + 
        12*CWdoL^4*Mvl1^2*MW2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*CWdoL^2*CWdoR^2*Mvl1^2*MW2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*CWdoR^4*Mvl1^2*MW2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*CWdoL^4*Mvl1^2*MW2*MZ2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        144*CWdoL^2*CWdoR^2*Mvl1^2*MW2*MZ2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*CWdoR^4*Mvl1^2*MW2*MZ2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*CWdoL^4*Mvl1^2*MZ2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*CWdoL^2*CWdoR^2*Mvl1^2*MZ2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*CWdoR^4*Mvl1^2*MZ2^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoL^2*Mvl1^2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        36*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        108*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        36*CWdoR^2*Mvl1^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*Mvl1^2*MW2^2*SWdoL^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        12*Mvl1^2*MW2*MZ2*SWdoL^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        3*Mvl1^2*MZ2^2*SWdoL^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*CWdoL^2*Mvl1^2*MW2^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoR^2*Mvl1^2*MW2^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        144*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        48*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*CWdoL^2*Mvl1^2*MZ2^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*CWdoR^2*Mvl1^2*MZ2^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*Mvl1^2*MW2^2*SWdoL^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        108*Mvl1^2*MW2*MZ2*SWdoL^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        36*Mvl1^2*MZ2^2*SWdoL^2*SWdoR^2*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*Mvl1^2*MW2^2*SWdoR^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Mvl1^2*MW2*MZ2*SWdoR^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        12*Mvl1^2*MZ2^2*SWdoR^4*B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 
        6*MW2*(12*MW2^2 + 8*MW2*MZ2 - 5*MZ2^2)*B0i[dbb0, MZ2, MW2, MW2]))/
      (72*MW2*(MW2 - MZ2)*Pi) - (MZ2*(18*Alfa*MZ2^2*B0i[dbb0, MZ2, 0, 0] + 
        Alfa*(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*B0i[dbb0, MZ2, MB2, MB2] + 
          (64*MW2^2 - 80*MW2*MZ2 + 34*MZ2^2)*B0i[dbb0, MZ2, MC2, MC2] + 
          16*MW2^2*B0i[dbb0, MZ2, MD2, MD2] - 8*MW2*MZ2*B0i[dbb0, MZ2, MD2, 
            MD2] + 10*MZ2^2*B0i[dbb0, MZ2, MD2, MD2] + 
          48*MW2^2*B0i[dbb0, MZ2, ME2, ME2] - 72*MW2*MZ2*B0i[dbb0, MZ2, ME2, 
            ME2] + 30*MZ2^2*B0i[dbb0, MZ2, ME2, ME2] + 
          3*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2] + 24*CWdoL^4*MW2^2*
           B0i[dbb0, MZ2, ML2, ML2] + 24*CWdoR^4*MW2^2*B0i[dbb0, MZ2, ML2, 
            ML2] - 24*CWdoL^4*MW2*MZ2*B0i[dbb0, MZ2, ML2, ML2] - 
          48*CWdoR^4*MW2*MZ2*B0i[dbb0, MZ2, ML2, ML2] + 6*CWdoL^4*MZ2^2*
           B0i[dbb0, MZ2, ML2, ML2] + 24*CWdoR^4*MZ2^2*B0i[dbb0, MZ2, ML2, 
            ML2] + 48*CWdoL^2*MW2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] - 
          72*CWdoL^2*MW2*MZ2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] + 
          24*CWdoL^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, ML2] + 
          24*MW2^2*SWdoL^4*B0i[dbb0, MZ2, ML2, ML2] - 48*MW2*MZ2*SWdoL^4*
           B0i[dbb0, MZ2, ML2, ML2] + 24*MZ2^2*SWdoL^4*B0i[dbb0, MZ2, ML2, 
            ML2] + 48*CWdoR^2*MW2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] - 
          96*CWdoR^2*MW2*MZ2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
          48*CWdoR^2*MZ2^2*SWdoR^2*B0i[dbb0, MZ2, ML2, ML2] + 
          24*MW2^2*SWdoR^4*B0i[dbb0, MZ2, ML2, ML2] - 48*MW2*MZ2*SWdoR^4*
           B0i[dbb0, MZ2, ML2, ML2] + 24*MZ2^2*SWdoR^4*B0i[dbb0, MZ2, ML2, 
            ML2] + 12*CWdoL^2*MZ2^2*SWdoL^2*B0i[dbb0, MZ2, ML2, Mvl1^2] + 
          48*MW2^2*B0i[dbb0, MZ2, MM2, MM2] - 72*MW2*MZ2*B0i[dbb0, MZ2, MM2, 
            MM2] + 30*MZ2^2*B0i[dbb0, MZ2, MM2, MM2] + 
          16*MW2^2*B0i[dbb0, MZ2, MS2, MS2] - 8*MW2*MZ2*B0i[dbb0, MZ2, MS2, 
            MS2] + 10*MZ2^2*B0i[dbb0, MZ2, MS2, MS2] + 
          64*MW2^2*B0i[dbb0, MZ2, MT2, MT2] - 80*MW2*MZ2*B0i[dbb0, MZ2, MT2, 
            MT2] + 34*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] + 
          64*MW2^2*B0i[dbb0, MZ2, MU2, MU2] - 80*MW2*MZ2*B0i[dbb0, MZ2, MU2, 
            MU2] + 34*MZ2^2*B0i[dbb0, MZ2, MU2, MU2] + 24*CWdoL^4*MW2^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*CWdoR^4*MW2^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 48*CWdoL^4*MW2*MZ2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 48*CWdoR^4*MW2*MZ2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*CWdoL^4*MZ2^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*CWdoR^4*MZ2^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 48*CWdoL^2*MW2^2*SWdoL^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 72*CWdoL^2*MW2*MZ2*SWdoL^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*CWdoL^2*MZ2^2*SWdoL^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*MW2^2*SWdoL^4*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 24*MW2*MZ2*SWdoL^4*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 6*MZ2^2*SWdoL^4*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 48*CWdoR^2*MW2^2*SWdoR^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 96*CWdoR^2*MW2*MZ2*SWdoR^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 48*CWdoR^2*MZ2^2*SWdoR^2*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*MW2^2*SWdoR^4*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] - 48*MW2*MZ2*SWdoR^4*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 24*MZ2^2*SWdoR^4*
           B0i[dbb0, MZ2, Mvl1^2, Mvl1^2] + 3*(-36*MW2^2 - 4*MW2*MZ2 + MZ2^2)*
           B0i[dbb0, MZ2, MW2, MW2])))/(144*MW2*(MW2 - MZ2)*Pi)))/
   (-MW2 + MZ2), 
 dMZ2 -> -1/144*(-32*Alfa*MB2*MW2^2*MZ2 - 128*Alfa*MC2*MW2^2*MZ2 - 
     32*Alfa*MD2*MW2^2*MZ2 - 96*Alfa*ME2*MW2^2*MZ2 - 
     48*Alfa*CWdoL^4*ML2*MW2^2*MZ2 - 48*Alfa*CWdoR^4*ML2*MW2^2*MZ2 - 
     96*Alfa*MM2*MW2^2*MZ2 - 32*Alfa*MS2*MW2^2*MZ2 - 128*Alfa*MT2*MW2^2*MZ2 - 
     128*Alfa*MU2*MW2^2*MZ2 - 48*Alfa*CWdoL^4*Mvl1^2*MW2^2*MZ2 - 
     48*Alfa*CWdoR^4*Mvl1^2*MW2^2*MZ2 + 144*Alfa*MW2^3*MZ2 + 
     16*Alfa*MB2*MW2*MZ2^2 + 160*Alfa*MC2*MW2*MZ2^2 + 16*Alfa*MD2*MW2*MZ2^2 + 
     144*Alfa*ME2*MW2*MZ2^2 + 48*Alfa*CWdoL^4*ML2*MW2*MZ2^2 + 
     96*Alfa*CWdoR^4*ML2*MW2*MZ2^2 + 144*Alfa*MM2*MW2*MZ2^2 + 
     16*Alfa*MS2*MW2*MZ2^2 + 160*Alfa*MT2*MW2*MZ2^2 + 
     160*Alfa*MU2*MW2*MZ2^2 + 96*Alfa*CWdoL^4*Mvl1^2*MW2*MZ2^2 + 
     96*Alfa*CWdoR^4*Mvl1^2*MW2*MZ2^2 + 64*Alfa*MW2^2*MZ2^2 + 
     16*Alfa*CWdoL^4*MW2^2*MZ2^2 + 16*Alfa*CWdoR^4*MW2^2*MZ2^2 - 
     20*Alfa*MB2*MZ2^3 - 68*Alfa*MC2*MZ2^3 - 20*Alfa*MD2*MZ2^3 - 
     60*Alfa*ME2*MZ2^3 + 6*Alfa*MH2*MZ2^3 - 12*Alfa*CWdoL^4*ML2*MZ2^3 - 
     48*Alfa*CWdoR^4*ML2*MZ2^3 - 60*Alfa*MM2*MZ2^3 - 20*Alfa*MS2*MZ2^3 - 
     68*Alfa*MT2*MZ2^3 - 68*Alfa*MU2*MZ2^3 - 48*Alfa*CWdoL^4*Mvl1^2*MZ2^3 - 
     48*Alfa*CWdoR^4*Mvl1^2*MZ2^3 - 116*Alfa*MW2*MZ2^3 - 
     24*Alfa*CWdoL^4*MW2*MZ2^3 - 32*Alfa*CWdoR^4*MW2*MZ2^3 + 72*Alfa*MZ2^4 + 
     10*Alfa*CWdoL^4*MZ2^4 + 16*Alfa*CWdoR^4*MZ2^4 - 288*dMW2*MW2*MZ2^2*Pi + 
     288*dEL*MW2^2*MZ2^2*Pi + 144*dMW2*MZ2^3*Pi - 288*dEL*MW2*MZ2^3*Pi - 
     144*dMW2*MW2^2*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2]*Pi + 
     288*dEL*MW2^3*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2]*Pi + 
     288*dMW2*MW2*Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2]*Pi - 
     576*dEL*MW2^2*Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2]*Pi - 
     144*dMW2*Sqrt[MW2/MZ2]*MZ2^3*Sqrt[MZ2/MW2]*Pi + 
     288*dEL*MW2*Sqrt[MW2/MZ2]*MZ2^3*Sqrt[MZ2/MW2]*Pi + 
     288*dEL*MW2^4*Sqrt[(MW2 - MZ2)/MW2]*(-(MZ2/MW2))^(3/2)*
      Sqrt[(-MW2 + MZ2)/MZ2]*Pi + 144*dMW2*MW2^2*MZ2*Sqrt[-(MZ2/(MW2 - MZ2))]*
      Sqrt[(-MW2 + MZ2)/MZ2]*Pi - 96*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoL^2 - 
     96*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*SWdoL^2 + 144*Alfa*CWdoL^2*ML2*MW2*
      MZ2^2*SWdoL^2 + 144*Alfa*CWdoL^2*Mvl1^2*MW2*MZ2^2*SWdoL^2 + 
     32*Alfa*CWdoL^2*MW2^2*MZ2^2*SWdoL^2 - 60*Alfa*CWdoL^2*ML2*MZ2^3*
      SWdoL^2 - 60*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2 - 
     48*Alfa*CWdoL^2*MW2*MZ2^3*SWdoL^2 + 20*Alfa*CWdoL^2*MZ2^4*SWdoL^2 - 
     48*Alfa*ML2*MW2^2*MZ2*SWdoL^4 - 48*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^4 + 
     96*Alfa*ML2*MW2*MZ2^2*SWdoL^4 + 48*Alfa*Mvl1^2*MW2*MZ2^2*SWdoL^4 + 
     16*Alfa*MW2^2*MZ2^2*SWdoL^4 - 48*Alfa*ML2*MZ2^3*SWdoL^4 - 
     12*Alfa*Mvl1^2*MZ2^3*SWdoL^4 - 24*Alfa*MW2*MZ2^3*SWdoL^4 + 
     10*Alfa*MZ2^4*SWdoL^4 - 96*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoR^2 - 
     96*Alfa*CWdoR^2*Mvl1^2*MW2^2*MZ2*SWdoR^2 + 192*Alfa*CWdoR^2*ML2*MW2*
      MZ2^2*SWdoR^2 + 192*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoR^2 + 
     32*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2 - 96*Alfa*CWdoR^2*ML2*MZ2^3*
      SWdoR^2 - 96*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoR^2 - 
     64*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2 + 32*Alfa*CWdoR^2*MZ2^4*SWdoR^2 - 
     48*Alfa*ML2*MW2^2*MZ2*SWdoR^4 - 48*Alfa*Mvl1^2*MW2^2*MZ2*SWdoR^4 + 
     96*Alfa*ML2*MW2*MZ2^2*SWdoR^4 + 96*Alfa*Mvl1^2*MW2*MZ2^2*SWdoR^4 + 
     16*Alfa*MW2^2*MZ2^2*SWdoR^4 - 48*Alfa*ML2*MZ2^3*SWdoR^4 - 
     48*Alfa*Mvl1^2*MZ2^3*SWdoR^4 - 32*Alfa*MW2*MZ2^3*SWdoR^4 + 
     16*Alfa*MZ2^4*SWdoR^4 + 32*Alfa*MW2^2*MZ2*A0[MB2] - 
     16*Alfa*MW2*MZ2^2*A0[MB2] + 20*Alfa*MZ2^3*A0[MB2] + 
     128*Alfa*MW2^2*MZ2*A0[MC2] - 160*Alfa*MW2*MZ2^2*A0[MC2] + 
     68*Alfa*MZ2^3*A0[MC2] + 32*Alfa*MW2^2*MZ2*A0[MD2] - 
     16*Alfa*MW2*MZ2^2*A0[MD2] + 20*Alfa*MZ2^3*A0[MD2] + 
     96*Alfa*MW2^2*MZ2*A0[ME2] - 144*Alfa*MW2*MZ2^2*A0[ME2] + 
     60*Alfa*MZ2^3*A0[ME2] + 3*Alfa*MH2*MZ2^2*A0[MH2] - 
     9*Alfa*MZ2^3*A0[MH2] + 48*Alfa*CWdoL^4*MW2^2*MZ2*A0[ML2] + 
     48*Alfa*CWdoR^4*MW2^2*MZ2*A0[ML2] - 48*Alfa*CWdoL^4*MW2*MZ2^2*A0[ML2] - 
     96*Alfa*CWdoR^4*MW2*MZ2^2*A0[ML2] + 12*Alfa*CWdoL^4*MZ2^3*A0[ML2] + 
     48*Alfa*CWdoR^4*MZ2^3*A0[ML2] + 96*Alfa*CWdoL^2*MW2^2*MZ2*SWdoL^2*
      A0[ML2] - 6*Alfa*CWdoL^2*ML2*MZ2^2*SWdoL^2*A0[ML2] + 
     6*Alfa*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*A0[ML2] - 144*Alfa*CWdoL^2*MW2*MZ2^2*
      SWdoL^2*A0[ML2] + 60*Alfa*CWdoL^2*MZ2^3*SWdoL^2*A0[ML2] + 
     48*Alfa*MW2^2*MZ2*SWdoL^4*A0[ML2] - 96*Alfa*MW2*MZ2^2*SWdoL^4*A0[ML2] + 
     48*Alfa*MZ2^3*SWdoL^4*A0[ML2] + 96*Alfa*CWdoR^2*MW2^2*MZ2*SWdoR^2*
      A0[ML2] - 192*Alfa*CWdoR^2*MW2*MZ2^2*SWdoR^2*A0[ML2] + 
     96*Alfa*CWdoR^2*MZ2^3*SWdoR^2*A0[ML2] + 48*Alfa*MW2^2*MZ2*SWdoR^4*
      A0[ML2] - 96*Alfa*MW2*MZ2^2*SWdoR^4*A0[ML2] + 
     48*Alfa*MZ2^3*SWdoR^4*A0[ML2] + 96*Alfa*MW2^2*MZ2*A0[MM2] - 
     144*Alfa*MW2*MZ2^2*A0[MM2] + 60*Alfa*MZ2^3*A0[MM2] + 
     32*Alfa*MW2^2*MZ2*A0[MS2] - 16*Alfa*MW2*MZ2^2*A0[MS2] + 
     20*Alfa*MZ2^3*A0[MS2] + 128*Alfa*MW2^2*MZ2*A0[MT2] - 
     160*Alfa*MW2*MZ2^2*A0[MT2] + 68*Alfa*MZ2^3*A0[MT2] + 
     128*Alfa*MW2^2*MZ2*A0[MU2] - 160*Alfa*MW2*MZ2^2*A0[MU2] + 
     68*Alfa*MZ2^3*A0[MU2] + 48*Alfa*CWdoL^4*MW2^2*MZ2*A0[Mvl1^2] + 
     48*Alfa*CWdoR^4*MW2^2*MZ2*A0[Mvl1^2] - 96*Alfa*CWdoL^4*MW2*MZ2^2*
      A0[Mvl1^2] - 96*Alfa*CWdoR^4*MW2*MZ2^2*A0[Mvl1^2] + 
     48*Alfa*CWdoL^4*MZ2^3*A0[Mvl1^2] + 48*Alfa*CWdoR^4*MZ2^3*A0[Mvl1^2] + 
     96*Alfa*CWdoL^2*MW2^2*MZ2*SWdoL^2*A0[Mvl1^2] + 
     6*Alfa*CWdoL^2*ML2*MZ2^2*SWdoL^2*A0[Mvl1^2] - 6*Alfa*CWdoL^2*Mvl1^2*
      MZ2^2*SWdoL^2*A0[Mvl1^2] - 144*Alfa*CWdoL^2*MW2*MZ2^2*SWdoL^2*
      A0[Mvl1^2] + 60*Alfa*CWdoL^2*MZ2^3*SWdoL^2*A0[Mvl1^2] + 
     48*Alfa*MW2^2*MZ2*SWdoL^4*A0[Mvl1^2] - 48*Alfa*MW2*MZ2^2*SWdoL^4*
      A0[Mvl1^2] + 12*Alfa*MZ2^3*SWdoL^4*A0[Mvl1^2] + 
     96*Alfa*CWdoR^2*MW2^2*MZ2*SWdoR^2*A0[Mvl1^2] - 
     192*Alfa*CWdoR^2*MW2*MZ2^2*SWdoR^2*A0[Mvl1^2] + 
     96*Alfa*CWdoR^2*MZ2^3*SWdoR^2*A0[Mvl1^2] + 48*Alfa*MW2^2*MZ2*SWdoR^4*
      A0[Mvl1^2] - 96*Alfa*MW2*MZ2^2*SWdoR^4*A0[Mvl1^2] + 
     48*Alfa*MZ2^3*SWdoR^4*A0[Mvl1^2] - 144*Alfa*MW2^2*MZ2*A0[MW2] + 
     48*Alfa*MW2*MZ2^2*A0[MW2] - 12*Alfa*MZ2^3*A0[MW2] - 
     3*Alfa*MH2*MZ2^2*A0[MZ2] - 3*Alfa*MZ2^3*A0[MZ2] - 
     18*Alfa*MZ2^4*B0i[bb0, MZ2, 0, 0] - 32*Alfa*MB2*MW2^2*MZ2*
      B0i[bb0, MZ2, MB2, MB2] + 16*Alfa*MB2*MW2*MZ2^2*
      B0i[bb0, MZ2, MB2, MB2] - 16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MB2, MB2] + 
     34*Alfa*MB2*MZ2^3*B0i[bb0, MZ2, MB2, MB2] + 8*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MB2, MB2] - 10*Alfa*MZ2^4*B0i[bb0, MZ2, MB2, MB2] - 
     128*Alfa*MC2*MW2^2*MZ2*B0i[bb0, MZ2, MC2, MC2] + 
     160*Alfa*MC2*MW2*MZ2^2*B0i[bb0, MZ2, MC2, MC2] - 
     64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MC2, MC2] - 
     14*Alfa*MC2*MZ2^3*B0i[bb0, MZ2, MC2, MC2] + 80*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MC2, MC2] - 34*Alfa*MZ2^4*B0i[bb0, MZ2, MC2, MC2] - 
     32*Alfa*MD2*MW2^2*MZ2*B0i[bb0, MZ2, MD2, MD2] + 
     16*Alfa*MD2*MW2*MZ2^2*B0i[bb0, MZ2, MD2, MD2] - 
     16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MD2, MD2] + 
     34*Alfa*MD2*MZ2^3*B0i[bb0, MZ2, MD2, MD2] + 8*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MD2, MD2] - 10*Alfa*MZ2^4*B0i[bb0, MZ2, MD2, MD2] - 
     96*Alfa*ME2*MW2^2*MZ2*B0i[bb0, MZ2, ME2, ME2] + 
     144*Alfa*ME2*MW2*MZ2^2*B0i[bb0, MZ2, ME2, ME2] - 
     48*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, ME2, ME2] - 
     42*Alfa*ME2*MZ2^3*B0i[bb0, MZ2, ME2, ME2] + 72*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, ME2, ME2] - 30*Alfa*MZ2^4*B0i[bb0, MZ2, ME2, ME2] - 
     3*Alfa*MH2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2] + 
     12*Alfa*MH2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2] - 
     36*Alfa*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] + 24*Alfa*CWdoL^4*ML2*MW2^2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoL^2*CWdoR^2*ML2*MW2^2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^4*ML2*MW2^2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^4*ML2*MW2*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] + 216*Alfa*CWdoL^2*CWdoR^2*ML2*MW2*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^4*ML2*MW2*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^4*MW2^2*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^4*MW2^2*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] + 6*Alfa*CWdoL^4*ML2*MZ2^3*
      B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*CWdoR^2*ML2*MZ2^3*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^4*ML2*MZ2^3*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoL^4*MW2*MZ2^3*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^4*MW2*MZ2^3*
      B0i[bb0, MZ2, ML2, ML2] - 6*Alfa*CWdoL^4*MZ2^4*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^4*MZ2^4*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 288*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoL^2*MW2^2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoR^2*ML2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 72*Alfa*CWdoL^2*MW2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^2*MZ2^4*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MW2^2*MZ2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*ML2*MW2*MZ2^2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MW2^2*MZ2^2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MZ2^3*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*MW2*MZ2^3*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MZ2^4*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 216*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 96*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*ML2*MZ2^3*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^2*ML2*MZ2^3*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 96*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^2*MZ2^4*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*ML2*MW2^2*MZ2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 288*Alfa*ML2*MW2*MZ2^2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*ML2*MZ2^3*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MW2^2*MZ2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*ML2*MW2*MZ2^2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MW2^2*MZ2^2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MZ2^3*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*MW2*MZ2^3*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MZ2^4*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] + 6*Alfa*CWdoL^2*ML2^2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, Mvl1^2] - 12*Alfa*CWdoL^2*ML2*Mvl1^2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, Mvl1^2] + 6*Alfa*CWdoL^2*Mvl1^4*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, Mvl1^2] + 6*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, ML2, Mvl1^2] + 6*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, ML2, Mvl1^2] - 12*Alfa*CWdoL^2*MZ2^4*SWdoL^2*
      B0i[bb0, MZ2, ML2, Mvl1^2] - 96*Alfa*MM2*MW2^2*MZ2*
      B0i[bb0, MZ2, MM2, MM2] + 144*Alfa*MM2*MW2*MZ2^2*
      B0i[bb0, MZ2, MM2, MM2] - 48*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MM2, MM2] - 
     42*Alfa*MM2*MZ2^3*B0i[bb0, MZ2, MM2, MM2] + 72*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MM2, MM2] - 30*Alfa*MZ2^4*B0i[bb0, MZ2, MM2, MM2] - 
     32*Alfa*MS2*MW2^2*MZ2*B0i[bb0, MZ2, MS2, MS2] + 
     16*Alfa*MS2*MW2*MZ2^2*B0i[bb0, MZ2, MS2, MS2] - 
     16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MS2, MS2] + 
     34*Alfa*MS2*MZ2^3*B0i[bb0, MZ2, MS2, MS2] + 8*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MS2, MS2] - 10*Alfa*MZ2^4*B0i[bb0, MZ2, MS2, MS2] - 
     128*Alfa*MT2*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 
     160*Alfa*MT2*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2] - 
     64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2] - 
     14*Alfa*MT2*MZ2^3*B0i[bb0, MZ2, MT2, MT2] + 80*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MT2, MT2] - 34*Alfa*MZ2^4*B0i[bb0, MZ2, MT2, MT2] - 
     128*Alfa*MU2*MW2^2*MZ2*B0i[bb0, MZ2, MU2, MU2] + 
     160*Alfa*MU2*MW2*MZ2^2*B0i[bb0, MZ2, MU2, MU2] - 
     64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MU2, MU2] - 
     14*Alfa*MU2*MZ2^3*B0i[bb0, MZ2, MU2, MU2] + 80*Alfa*MW2*MZ2^3*
      B0i[bb0, MZ2, MU2, MU2] - 34*Alfa*MZ2^4*B0i[bb0, MZ2, MU2, MU2] + 
     24*Alfa*CWdoL^4*Mvl1^2*MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
     144*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, 
       Mvl1^2] + 24*Alfa*CWdoR^4*Mvl1^2*MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, 
       Mvl1^2] - 48*Alfa*CWdoL^4*Mvl1^2*MW2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, 
       Mvl1^2] + 288*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MW2*MZ2^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoR^4*Mvl1^2*MW2*MZ2^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^4*MW2^2*MZ2^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoR^4*MW2^2*MZ2^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoL^4*Mvl1^2*MZ2^3*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MZ2^3*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoR^4*Mvl1^2*MZ2^3*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoL^4*MW2*MZ2^3*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^4*MW2*MZ2^3*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^4*MZ2^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoR^4*MZ2^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*
      SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoR^2*Mvl1^2*MW2^2*
      MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoL^2*Mvl1^2*MW2*
      MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
     216*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, 
       Mvl1^2] - 48*Alfa*CWdoL^2*MW2^2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*CWdoL^2*MW2*MZ2^3*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^2*MZ2^4*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*Mvl1^2*MW2*MZ2^2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*MW2^2*MZ2^2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MZ2^3*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*MW2*MZ2^3*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 6*Alfa*MZ2^4*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*
      SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^2*Mvl1^2*MW2^2*
      MZ2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 288*Alfa*CWdoL^2*Mvl1^2*MW2*
      MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
     96*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
     48*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
     144*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
     48*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
     96*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
     48*Alfa*CWdoR^2*MZ2^4*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
     144*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, 
       Mvl1^2] + 216*Alfa*Mvl1^2*MW2*MZ2^2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*Mvl1^2*MZ2^3*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*Mvl1^2*MW2^2*MZ2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*Mvl1^2*MW2*MZ2^2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*MW2^2*MZ2^2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*Mvl1^2*MZ2^3*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*MW2*MZ2^3*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*MZ2^4*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 144*Alfa*MW2^3*MZ2*
      B0i[bb0, MZ2, MW2, MW2] + 204*Alfa*MW2^2*MZ2^2*
      B0i[bb0, MZ2, MW2, MW2] - 48*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MW2, MW2] - 
     3*Alfa*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
    (MW2*(MW2*MZ2 + MW2^2*Sqrt[MW2/MZ2]*Sqrt[MZ2/MW2] - 
      2*MW2*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2] + Sqrt[MW2/MZ2]*MZ2^2*
       Sqrt[MZ2/MW2] - MW2^2*Sqrt[-(MZ2/(MW2 - MZ2))]*Sqrt[(-MW2 + MZ2)/MZ2])*
     Pi), dZA -> -1/18*(-8*Alfa*MB2*MW2 - 32*Alfa*MC2*MW2 - 8*Alfa*MD2*MW2 - 
     24*Alfa*ME2*MW2 - 12*Alfa*CWdoL^4*ML2*MW2 - 12*Alfa*CWdoR^4*ML2*MW2 - 
     24*Alfa*MM2*MW2 - 8*Alfa*MS2*MW2 - 32*Alfa*MT2*MW2 - 32*Alfa*MU2*MW2 - 
     12*Alfa*CWdoL^4*Mvl1^2*MW2 - 12*Alfa*CWdoR^4*Mvl1^2*MW2 + 
     36*Alfa*MW2^2 + 2*Alfa*MB2*MZ2 + 20*Alfa*MC2*MZ2 + 2*Alfa*MD2*MZ2 + 
     18*Alfa*ME2*MZ2 + 6*Alfa*CWdoL^4*ML2*MZ2 + 12*Alfa*CWdoR^4*ML2*MZ2 + 
     18*Alfa*MM2*MZ2 + 2*Alfa*MS2*MZ2 + 20*Alfa*MT2*MZ2 + 20*Alfa*MU2*MZ2 + 
     12*Alfa*CWdoL^4*Mvl1^2*MZ2 + 12*Alfa*CWdoR^4*Mvl1^2*MZ2 - 
     6*Alfa*MW2*MZ2 + 18*dMZ2*MW2*Pi - 18*dMW2*MZ2*Pi - 
     18*dMZ2*MW2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi + 
     18*dMW2*MZ2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 
     36*dEL*MW2*MZ2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
      Pi + 36*dEL*MZ2^2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
      Pi - 18*dMZ2*MW2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
      Pi + 18*dMW2*MZ2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
      Pi - 36*dEL*MW2*MZ2*Sqrt[(-MW2 + MZ2)/MW2]*
      Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 24*Alfa*CWdoL^2*ML2*MW2*SWdoL^2 - 
     24*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoL^2 + 18*Alfa*CWdoL^2*ML2*MZ2*SWdoL^2 + 
     18*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoL^2 - 12*Alfa*ML2*MW2*SWdoL^4 - 
     12*Alfa*Mvl1^2*MW2*SWdoL^4 + 12*Alfa*ML2*MZ2*SWdoL^4 + 
     6*Alfa*Mvl1^2*MZ2*SWdoL^4 - 24*Alfa*CWdoR^2*ML2*MW2*SWdoR^2 - 
     24*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoR^2 + 24*Alfa*CWdoR^2*ML2*MZ2*SWdoR^2 + 
     24*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoR^2 - 12*Alfa*ML2*MW2*SWdoR^4 - 
     12*Alfa*Mvl1^2*MW2*SWdoR^4 + 12*Alfa*ML2*MZ2*SWdoR^4 + 
     12*Alfa*Mvl1^2*MZ2*SWdoR^4 + 8*Alfa*MW2*A0[MB2] - 2*Alfa*MZ2*A0[MB2] + 
     32*Alfa*MW2*A0[MC2] - 20*Alfa*MZ2*A0[MC2] + 8*Alfa*MW2*A0[MD2] - 
     2*Alfa*MZ2*A0[MD2] + 24*Alfa*MW2*A0[ME2] - 18*Alfa*MZ2*A0[ME2] + 
     12*Alfa*CWdoL^4*MW2*A0[ML2] + 12*Alfa*CWdoR^4*MW2*A0[ML2] - 
     6*Alfa*CWdoL^4*MZ2*A0[ML2] - 12*Alfa*CWdoR^4*MZ2*A0[ML2] + 
     24*Alfa*CWdoL^2*MW2*SWdoL^2*A0[ML2] - 18*Alfa*CWdoL^2*MZ2*SWdoL^2*
      A0[ML2] + 12*Alfa*MW2*SWdoL^4*A0[ML2] - 12*Alfa*MZ2*SWdoL^4*A0[ML2] + 
     24*Alfa*CWdoR^2*MW2*SWdoR^2*A0[ML2] - 24*Alfa*CWdoR^2*MZ2*SWdoR^2*
      A0[ML2] + 12*Alfa*MW2*SWdoR^4*A0[ML2] - 12*Alfa*MZ2*SWdoR^4*A0[ML2] + 
     24*Alfa*MW2*A0[MM2] - 18*Alfa*MZ2*A0[MM2] + 8*Alfa*MW2*A0[MS2] - 
     2*Alfa*MZ2*A0[MS2] + 32*Alfa*MW2*A0[MT2] - 20*Alfa*MZ2*A0[MT2] + 
     32*Alfa*MW2*A0[MU2] - 20*Alfa*MZ2*A0[MU2] + 12*Alfa*CWdoL^4*MW2*
      A0[Mvl1^2] + 12*Alfa*CWdoR^4*MW2*A0[Mvl1^2] - 
     12*Alfa*CWdoL^4*MZ2*A0[Mvl1^2] - 12*Alfa*CWdoR^4*MZ2*A0[Mvl1^2] + 
     24*Alfa*CWdoL^2*MW2*SWdoL^2*A0[Mvl1^2] - 18*Alfa*CWdoL^2*MZ2*SWdoL^2*
      A0[Mvl1^2] + 12*Alfa*MW2*SWdoL^4*A0[Mvl1^2] - 
     6*Alfa*MZ2*SWdoL^4*A0[Mvl1^2] + 24*Alfa*CWdoR^2*MW2*SWdoR^2*A0[Mvl1^2] - 
     24*Alfa*CWdoR^2*MZ2*SWdoR^2*A0[Mvl1^2] + 12*Alfa*MW2*SWdoR^4*
      A0[Mvl1^2] - 12*Alfa*MZ2*SWdoR^4*A0[Mvl1^2] - 36*Alfa*MW2*A0[MW2] + 
     6*Alfa*MZ2*A0[MW2] - 8*Alfa*MB2*MW2*B0i[bb0, 0, MB2, MB2] + 
     2*Alfa*MB2*MZ2*B0i[bb0, 0, MB2, MB2] - 32*Alfa*MC2*MW2*
      B0i[bb0, 0, MC2, MC2] + 20*Alfa*MC2*MZ2*B0i[bb0, 0, MC2, MC2] - 
     8*Alfa*MD2*MW2*B0i[bb0, 0, MD2, MD2] + 2*Alfa*MD2*MZ2*
      B0i[bb0, 0, MD2, MD2] - 24*Alfa*ME2*MW2*B0i[bb0, 0, ME2, ME2] + 
     18*Alfa*ME2*MZ2*B0i[bb0, 0, ME2, ME2] + 6*Alfa*CWdoL^4*ML2*MW2*
      B0i[bb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*CWdoR^2*ML2*MW2*
      B0i[bb0, 0, ML2, ML2] + 6*Alfa*CWdoR^4*ML2*MW2*B0i[bb0, 0, ML2, ML2] - 
     3*Alfa*CWdoL^4*ML2*MZ2*B0i[bb0, 0, ML2, ML2] + 
     27*Alfa*CWdoL^2*CWdoR^2*ML2*MZ2*B0i[bb0, 0, ML2, ML2] - 
     6*Alfa*CWdoR^4*ML2*MZ2*B0i[bb0, 0, ML2, ML2] + 
     12*Alfa*CWdoL^2*ML2*MW2*SWdoL^2*B0i[bb0, 0, ML2, ML2] - 
     36*Alfa*CWdoR^2*ML2*MW2*SWdoL^2*B0i[bb0, 0, ML2, ML2] - 
     9*Alfa*CWdoL^2*ML2*MZ2*SWdoL^2*B0i[bb0, 0, ML2, ML2] + 
     36*Alfa*CWdoR^2*ML2*MZ2*SWdoL^2*B0i[bb0, 0, ML2, ML2] + 
     6*Alfa*ML2*MW2*SWdoL^4*B0i[bb0, 0, ML2, ML2] - 
     6*Alfa*ML2*MZ2*SWdoL^4*B0i[bb0, 0, ML2, ML2] - 
     36*Alfa*CWdoL^2*ML2*MW2*SWdoR^2*B0i[bb0, 0, ML2, ML2] + 
     12*Alfa*CWdoR^2*ML2*MW2*SWdoR^2*B0i[bb0, 0, ML2, ML2] + 
     27*Alfa*CWdoL^2*ML2*MZ2*SWdoR^2*B0i[bb0, 0, ML2, ML2] - 
     12*Alfa*CWdoR^2*ML2*MZ2*SWdoR^2*B0i[bb0, 0, ML2, ML2] - 
     36*Alfa*ML2*MW2*SWdoL^2*SWdoR^2*B0i[bb0, 0, ML2, ML2] + 
     36*Alfa*ML2*MZ2*SWdoL^2*SWdoR^2*B0i[bb0, 0, ML2, ML2] + 
     6*Alfa*ML2*MW2*SWdoR^4*B0i[bb0, 0, ML2, ML2] - 
     6*Alfa*ML2*MZ2*SWdoR^4*B0i[bb0, 0, ML2, ML2] - 
     24*Alfa*MM2*MW2*B0i[bb0, 0, MM2, MM2] + 18*Alfa*MM2*MZ2*
      B0i[bb0, 0, MM2, MM2] - 8*Alfa*MS2*MW2*B0i[bb0, 0, MS2, MS2] + 
     2*Alfa*MS2*MZ2*B0i[bb0, 0, MS2, MS2] - 32*Alfa*MT2*MW2*
      B0i[bb0, 0, MT2, MT2] + 20*Alfa*MT2*MZ2*B0i[bb0, 0, MT2, MT2] - 
     32*Alfa*MU2*MW2*B0i[bb0, 0, MU2, MU2] + 20*Alfa*MU2*MZ2*
      B0i[bb0, 0, MU2, MU2] + 6*Alfa*CWdoL^4*Mvl1^2*MW2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MW2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*CWdoR^4*Mvl1^2*MW2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*CWdoL^4*Mvl1^2*MZ2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MZ2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*CWdoR^4*Mvl1^2*MZ2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoL^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoL^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 9*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoL^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 27*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoL^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MW2*SWdoL^4*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 3*Alfa*Mvl1^2*MZ2*SWdoL^4*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoR^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoR^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoR^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoR^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*Mvl1^2*MW2*SWdoL^2*SWdoR^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 27*Alfa*Mvl1^2*MZ2*SWdoL^2*SWdoR^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MW2*SWdoR^4*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*Mvl1^2*MZ2*SWdoR^4*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*MW2^2*B0i[bb0, 0, MW2, MW2] + 
     12*Alfa*MW2*MZ2*B0i[bb0, 0, MW2, MW2])/
    (MZ2^2*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi), 
 dWW -> (Alfa*(-4*MW2^2*MZ2*(12 + CWdoL^2 + SWdoL^2) + 
     18*(-MB2 + MT2)*MZ2*A0[MB2] + 18*(-MC2 + MS2)*MZ2*A0[MC2] - 
     3*(6*(MD2 - MU2)*MZ2*A0[MD2] + 2*ME2*MZ2*A0[ME2] - MH2*MZ2*A0[MH2] + 
       MW2*MZ2*A0[MH2] + 2*CWdoL^2*ML2*MZ2*A0[ML2] + 2*MM2*MZ2*A0[MM2] - 
       6*MC2*MZ2*A0[MS2] + 6*MS2*MZ2*A0[MS2] - 6*MB2*MZ2*A0[MT2] + 
       6*MT2*MZ2*A0[MT2] - 6*MD2*MZ2*A0[MU2] + 6*MU2*MZ2*A0[MU2] + 
       2*Mvl1^2*MZ2*SWdoL^2*A0[Mvl1^2] + MH2*MZ2*A0[MW2] - 
       2*MW2*MZ2*A0[MW2] + MZ2^2*A0[MW2] + 8*MW2^2*A0[MZ2] - 
       7*MW2*MZ2*A0[MZ2] - MZ2^2*A0[MZ2] - 2*ME2^2*MZ2*
        B0i[bb0, MW2, 0, ME2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, ME2] - 
       2*CWdoL^2*ML2^2*MZ2*B0i[bb0, MW2, 0, ML2] - 4*CWdoL^2*MW2^2*MZ2*
        B0i[bb0, MW2, 0, ML2] - 2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] - 
       4*MW2^2*MZ2*B0i[bb0, MW2, 0, MM2] - 2*Mvl1^4*MZ2*SWdoL^2*
        B0i[bb0, MW2, 0, Mvl1^2] - 4*MW2^2*MZ2*SWdoL^2*
        B0i[bb0, MW2, 0, Mvl1^2] - 48*MW2^3*B0i[bb0, MW2, 0, MW2] + 
       48*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2] - 6*MB2^2*MZ2*
        B0i[bb0, MW2, MB2, MT2] + 12*MB2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] - 
       6*MT2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*
        B0i[bb0, MW2, MB2, MT2] - 6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
       12*MC2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] - 6*MS2^2*MZ2*
        B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 
       6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] + 12*MD2*MU2*MZ2*
        B0i[bb0, MW2, MD2, MU2] - 6*MU2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
       12*MW2^2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
       MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] - 2*MH2*MW2*MZ2*
        B0i[bb0, MW2, MH2, MW2] + 48*MW2^3*B0i[bb0, MW2, MW2, MZ2] - 
       16*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2] + 6*MW2*MZ2^2*
        B0i[bb0, MW2, MW2, MZ2] + MZ2^3*B0i[bb0, MW2, MW2, MZ2] + 
       2*ME2^2*MW2*MZ2*B0i[dbb0, MW2, 0, ME2] + 2*ME2*MW2^2*MZ2*
        B0i[dbb0, MW2, 0, ME2] - 4*MW2^3*MZ2*B0i[dbb0, MW2, 0, ME2] + 
       2*CWdoL^2*ML2^2*MW2*MZ2*B0i[dbb0, MW2, 0, ML2] + 
       2*CWdoL^2*ML2*MW2^2*MZ2*B0i[dbb0, MW2, 0, ML2] - 
       4*CWdoL^2*MW2^3*MZ2*B0i[dbb0, MW2, 0, ML2] + 2*MM2^2*MW2*MZ2*
        B0i[dbb0, MW2, 0, MM2] + 2*MM2*MW2^2*MZ2*B0i[dbb0, MW2, 0, MM2] - 
       4*MW2^3*MZ2*B0i[dbb0, MW2, 0, MM2] + 2*Mvl1^4*MW2*MZ2*SWdoL^2*
        B0i[dbb0, MW2, 0, Mvl1^2] + 2*Mvl1^2*MW2^2*MZ2*SWdoL^2*
        B0i[dbb0, MW2, 0, Mvl1^2] - 4*MW2^3*MZ2*SWdoL^2*
        B0i[dbb0, MW2, 0, Mvl1^2] - 48*MW2^4*B0i[dbb0, MW2, 0, MW2] + 
       48*MW2^3*MZ2*B0i[dbb0, MW2, 0, MW2] + 6*MB2^2*MW2*MZ2*
        B0i[dbb0, MW2, MB2, MT2] - 12*MB2*MT2*MW2*MZ2*B0i[dbb0, MW2, MB2, 
         MT2] + 6*MT2^2*MW2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 
       6*MB2*MW2^2*MZ2*B0i[dbb0, MW2, MB2, MT2] + 6*MT2*MW2^2*MZ2*
        B0i[dbb0, MW2, MB2, MT2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MB2, MT2] + 
       6*MC2^2*MW2*MZ2*B0i[dbb0, MW2, MC2, MS2] - 12*MC2*MS2*MW2*MZ2*
        B0i[dbb0, MW2, MC2, MS2] + 6*MS2^2*MW2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 
       6*MC2*MW2^2*MZ2*B0i[dbb0, MW2, MC2, MS2] + 6*MS2*MW2^2*MZ2*
        B0i[dbb0, MW2, MC2, MS2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MC2, MS2] + 
       6*MD2^2*MW2*MZ2*B0i[dbb0, MW2, MD2, MU2] - 12*MD2*MU2*MW2*MZ2*
        B0i[dbb0, MW2, MD2, MU2] + 6*MU2^2*MW2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 
       6*MD2*MW2^2*MZ2*B0i[dbb0, MW2, MD2, MU2] + 6*MU2*MW2^2*MZ2*
        B0i[dbb0, MW2, MD2, MU2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MD2, MU2] - 
       MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2] + 4*MH2*MW2^2*MZ2*
        B0i[dbb0, MW2, MH2, MW2] - 12*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] + 
       MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
        B0i[dbb0, MW2, MW2, MZ2])))/(144*MW2^2*(MW2 - MZ2)*Pi), 
 dAA -> (28*Alfa + 4*Alfa*CWdoL^4 + 4*Alfa*CWdoR^4 + 8*Alfa*CWdoL^2*SWdoL^2 + 
    4*Alfa*SWdoL^4 + 8*Alfa*CWdoR^2*SWdoR^2 + 4*Alfa*SWdoR^4 - 
    4*Alfa*B0i[bb0, 0, MB2, MB2] - 16*Alfa*B0i[bb0, 0, MC2, MC2] - 
    4*Alfa*B0i[bb0, 0, MD2, MD2] - 12*Alfa*B0i[bb0, 0, ME2, ME2] - 
    6*Alfa*CWdoL^4*B0i[bb0, 0, ML2, ML2] - 6*Alfa*CWdoR^4*
     B0i[bb0, 0, ML2, ML2] - 12*Alfa*CWdoL^2*SWdoL^2*B0i[bb0, 0, ML2, ML2] - 
    6*Alfa*SWdoL^4*B0i[bb0, 0, ML2, ML2] - 12*Alfa*CWdoR^2*SWdoR^2*
     B0i[bb0, 0, ML2, ML2] - 6*Alfa*SWdoR^4*B0i[bb0, 0, ML2, ML2] - 
    12*Alfa*B0i[bb0, 0, MM2, MM2] - 4*Alfa*B0i[bb0, 0, MS2, MS2] - 
    16*Alfa*B0i[bb0, 0, MT2, MT2] - 16*Alfa*B0i[bb0, 0, MU2, MU2] - 
    6*Alfa*CWdoL^4*B0i[bb0, 0, Mvl1^2, Mvl1^2] - 
    6*Alfa*CWdoR^4*B0i[bb0, 0, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoL^2*SWdoL^2*
     B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*SWdoL^4*B0i[bb0, 0, Mvl1^2, 
      Mvl1^2] - 12*Alfa*CWdoR^2*SWdoR^2*B0i[bb0, 0, Mvl1^2, Mvl1^2] - 
    6*Alfa*SWdoR^4*B0i[bb0, 0, Mvl1^2, Mvl1^2] + 
    27*Alfa*B0i[bb0, 0, MW2, MW2] - 8*Alfa*MB2*B0i[dbb0, 0, MB2, MB2] - 
    32*Alfa*MC2*B0i[dbb0, 0, MC2, MC2] - 8*Alfa*MD2*B0i[dbb0, 0, MD2, MD2] - 
    24*Alfa*ME2*B0i[dbb0, 0, ME2, ME2] + 6*Alfa*CWdoL^4*ML2*
     B0i[dbb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*CWdoR^2*ML2*
     B0i[dbb0, 0, ML2, ML2] + 6*Alfa*CWdoR^4*ML2*B0i[dbb0, 0, ML2, ML2] + 
    12*Alfa*CWdoL^2*ML2*SWdoL^2*B0i[dbb0, 0, ML2, ML2] - 
    36*Alfa*CWdoR^2*ML2*SWdoL^2*B0i[dbb0, 0, ML2, ML2] + 
    6*Alfa*ML2*SWdoL^4*B0i[dbb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*ML2*SWdoR^2*
     B0i[dbb0, 0, ML2, ML2] + 12*Alfa*CWdoR^2*ML2*SWdoR^2*
     B0i[dbb0, 0, ML2, ML2] - 36*Alfa*ML2*SWdoL^2*SWdoR^2*
     B0i[dbb0, 0, ML2, ML2] + 6*Alfa*ML2*SWdoR^4*B0i[dbb0, 0, ML2, ML2] - 
    24*Alfa*MM2*B0i[dbb0, 0, MM2, MM2] - 8*Alfa*MS2*B0i[dbb0, 0, MS2, MS2] - 
    32*Alfa*MT2*B0i[dbb0, 0, MT2, MT2] - 32*Alfa*MU2*B0i[dbb0, 0, MU2, MU2] + 
    6*Alfa*CWdoL^4*Mvl1^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 
    36*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
    6*Alfa*CWdoR^4*Mvl1^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
    12*Alfa*CWdoL^2*Mvl1^2*SWdoL^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 
    36*Alfa*CWdoR^2*Mvl1^2*SWdoL^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
    6*Alfa*Mvl1^2*SWdoL^4*B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 
    36*Alfa*CWdoL^2*Mvl1^2*SWdoR^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
    12*Alfa*CWdoR^2*Mvl1^2*SWdoR^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 
    36*Alfa*Mvl1^2*SWdoL^2*SWdoR^2*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
    6*Alfa*Mvl1^2*SWdoR^4*B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 
    36*Alfa*MW2*B0i[dbb0, 0, MW2, MW2])/(36*Pi), 
 dEL -> -1/36*(SW2*(-8*Alfa*MB2*MW2 - 32*Alfa*MC2*MW2 - 8*Alfa*MD2*MW2 - 
       24*Alfa*ME2*MW2 - 12*Alfa*CWdoL^4*ML2*MW2 - 12*Alfa*CWdoR^4*ML2*MW2 - 
       24*Alfa*MM2*MW2 - 8*Alfa*MS2*MW2 - 32*Alfa*MT2*MW2 - 32*Alfa*MU2*MW2 - 
       12*Alfa*CWdoL^4*Mvl1^2*MW2 - 12*Alfa*CWdoR^4*Mvl1^2*MW2 + 
       36*Alfa*MW2^2 + 2*Alfa*MB2*MZ2 + 20*Alfa*MC2*MZ2 + 2*Alfa*MD2*MZ2 + 
       18*Alfa*ME2*MZ2 + 6*Alfa*CWdoL^4*ML2*MZ2 + 12*Alfa*CWdoR^4*ML2*MZ2 + 
       18*Alfa*MM2*MZ2 + 2*Alfa*MS2*MZ2 + 20*Alfa*MT2*MZ2 + 20*Alfa*MU2*MZ2 + 
       12*Alfa*CWdoL^4*Mvl1^2*MZ2 + 12*Alfa*CWdoR^4*Mvl1^2*MZ2 - 
       6*Alfa*MW2*MZ2 + 18*dMZ2*MW2*Pi - 18*dMW2*MZ2*Pi - 
       18*dMZ2*MW2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi + 
       18*dMW2*MZ2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 
       36*dEL*MW2*MZ2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
        Pi + 36*dEL*MZ2^2*Sqrt[MW2/(-MW2 + MZ2)]*
        Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 18*dMZ2*MW2*
        Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi + 
       18*dMW2*MZ2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 
       36*dEL*MW2*MZ2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
        Pi - 24*Alfa*CWdoL^2*ML2*MW2*SWdoL^2 - 24*Alfa*CWdoL^2*Mvl1^2*MW2*
        SWdoL^2 + 18*Alfa*CWdoL^2*ML2*MZ2*SWdoL^2 + 18*Alfa*CWdoL^2*Mvl1^2*
        MZ2*SWdoL^2 - 12*Alfa*ML2*MW2*SWdoL^4 - 12*Alfa*Mvl1^2*MW2*SWdoL^4 + 
       12*Alfa*ML2*MZ2*SWdoL^4 + 6*Alfa*Mvl1^2*MZ2*SWdoL^4 - 
       24*Alfa*CWdoR^2*ML2*MW2*SWdoR^2 - 24*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoR^2 + 
       24*Alfa*CWdoR^2*ML2*MZ2*SWdoR^2 + 24*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoR^2 - 
       12*Alfa*ML2*MW2*SWdoR^4 - 12*Alfa*Mvl1^2*MW2*SWdoR^4 + 
       12*Alfa*ML2*MZ2*SWdoR^4 + 12*Alfa*Mvl1^2*MZ2*SWdoR^4 + 
       8*Alfa*MW2*A0[MB2] - 2*Alfa*MZ2*A0[MB2] + 32*Alfa*MW2*A0[MC2] - 
       20*Alfa*MZ2*A0[MC2] + 8*Alfa*MW2*A0[MD2] - 2*Alfa*MZ2*A0[MD2] + 
       24*Alfa*MW2*A0[ME2] - 18*Alfa*MZ2*A0[ME2] + 12*Alfa*CWdoL^4*MW2*
        A0[ML2] + 12*Alfa*CWdoR^4*MW2*A0[ML2] - 6*Alfa*CWdoL^4*MZ2*A0[ML2] - 
       12*Alfa*CWdoR^4*MZ2*A0[ML2] + 24*Alfa*CWdoL^2*MW2*SWdoL^2*A0[ML2] - 
       18*Alfa*CWdoL^2*MZ2*SWdoL^2*A0[ML2] + 12*Alfa*MW2*SWdoL^4*A0[ML2] - 
       12*Alfa*MZ2*SWdoL^4*A0[ML2] + 24*Alfa*CWdoR^2*MW2*SWdoR^2*A0[ML2] - 
       24*Alfa*CWdoR^2*MZ2*SWdoR^2*A0[ML2] + 12*Alfa*MW2*SWdoR^4*A0[ML2] - 
       12*Alfa*MZ2*SWdoR^4*A0[ML2] + 24*Alfa*MW2*A0[MM2] - 
       18*Alfa*MZ2*A0[MM2] + 8*Alfa*MW2*A0[MS2] - 2*Alfa*MZ2*A0[MS2] + 
       32*Alfa*MW2*A0[MT2] - 20*Alfa*MZ2*A0[MT2] + 32*Alfa*MW2*A0[MU2] - 
       20*Alfa*MZ2*A0[MU2] + 12*Alfa*CWdoL^4*MW2*A0[Mvl1^2] + 
       12*Alfa*CWdoR^4*MW2*A0[Mvl1^2] - 12*Alfa*CWdoL^4*MZ2*A0[Mvl1^2] - 
       12*Alfa*CWdoR^4*MZ2*A0[Mvl1^2] + 24*Alfa*CWdoL^2*MW2*SWdoL^2*
        A0[Mvl1^2] - 18*Alfa*CWdoL^2*MZ2*SWdoL^2*A0[Mvl1^2] + 
       12*Alfa*MW2*SWdoL^4*A0[Mvl1^2] - 6*Alfa*MZ2*SWdoL^4*A0[Mvl1^2] + 
       24*Alfa*CWdoR^2*MW2*SWdoR^2*A0[Mvl1^2] - 24*Alfa*CWdoR^2*MZ2*SWdoR^2*
        A0[Mvl1^2] + 12*Alfa*MW2*SWdoR^4*A0[Mvl1^2] - 
       12*Alfa*MZ2*SWdoR^4*A0[Mvl1^2] - 36*Alfa*MW2*A0[MW2] + 
       6*Alfa*MZ2*A0[MW2] - 8*Alfa*MB2*MW2*B0i[bb0, 0, MB2, MB2] + 
       2*Alfa*MB2*MZ2*B0i[bb0, 0, MB2, MB2] - 32*Alfa*MC2*MW2*
        B0i[bb0, 0, MC2, MC2] + 20*Alfa*MC2*MZ2*B0i[bb0, 0, MC2, MC2] - 
       8*Alfa*MD2*MW2*B0i[bb0, 0, MD2, MD2] + 2*Alfa*MD2*MZ2*
        B0i[bb0, 0, MD2, MD2] - 24*Alfa*ME2*MW2*B0i[bb0, 0, ME2, ME2] + 
       18*Alfa*ME2*MZ2*B0i[bb0, 0, ME2, ME2] + 6*Alfa*CWdoL^4*ML2*MW2*
        B0i[bb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*CWdoR^2*ML2*MW2*
        B0i[bb0, 0, ML2, ML2] + 6*Alfa*CWdoR^4*ML2*MW2*
        B0i[bb0, 0, ML2, ML2] - 3*Alfa*CWdoL^4*ML2*MZ2*
        B0i[bb0, 0, ML2, ML2] + 27*Alfa*CWdoL^2*CWdoR^2*ML2*MZ2*
        B0i[bb0, 0, ML2, ML2] - 6*Alfa*CWdoR^4*ML2*MZ2*
        B0i[bb0, 0, ML2, ML2] + 12*Alfa*CWdoL^2*ML2*MW2*SWdoL^2*
        B0i[bb0, 0, ML2, ML2] - 36*Alfa*CWdoR^2*ML2*MW2*SWdoL^2*
        B0i[bb0, 0, ML2, ML2] - 9*Alfa*CWdoL^2*ML2*MZ2*SWdoL^2*
        B0i[bb0, 0, ML2, ML2] + 36*Alfa*CWdoR^2*ML2*MZ2*SWdoL^2*
        B0i[bb0, 0, ML2, ML2] + 6*Alfa*ML2*MW2*SWdoL^4*
        B0i[bb0, 0, ML2, ML2] - 6*Alfa*ML2*MZ2*SWdoL^4*
        B0i[bb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*ML2*MW2*SWdoR^2*
        B0i[bb0, 0, ML2, ML2] + 12*Alfa*CWdoR^2*ML2*MW2*SWdoR^2*
        B0i[bb0, 0, ML2, ML2] + 27*Alfa*CWdoL^2*ML2*MZ2*SWdoR^2*
        B0i[bb0, 0, ML2, ML2] - 12*Alfa*CWdoR^2*ML2*MZ2*SWdoR^2*
        B0i[bb0, 0, ML2, ML2] - 36*Alfa*ML2*MW2*SWdoL^2*SWdoR^2*
        B0i[bb0, 0, ML2, ML2] + 36*Alfa*ML2*MZ2*SWdoL^2*SWdoR^2*
        B0i[bb0, 0, ML2, ML2] + 6*Alfa*ML2*MW2*SWdoR^4*
        B0i[bb0, 0, ML2, ML2] - 6*Alfa*ML2*MZ2*SWdoR^4*
        B0i[bb0, 0, ML2, ML2] - 24*Alfa*MM2*MW2*B0i[bb0, 0, MM2, MM2] + 
       18*Alfa*MM2*MZ2*B0i[bb0, 0, MM2, MM2] - 8*Alfa*MS2*MW2*
        B0i[bb0, 0, MS2, MS2] + 2*Alfa*MS2*MZ2*B0i[bb0, 0, MS2, MS2] - 
       32*Alfa*MT2*MW2*B0i[bb0, 0, MT2, MT2] + 20*Alfa*MT2*MZ2*
        B0i[bb0, 0, MT2, MT2] - 32*Alfa*MU2*MW2*B0i[bb0, 0, MU2, MU2] + 
       20*Alfa*MU2*MZ2*B0i[bb0, 0, MU2, MU2] + 6*Alfa*CWdoL^4*Mvl1^2*MW2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MW2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*CWdoR^4*Mvl1^2*MW2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*CWdoL^4*Mvl1^2*MZ2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MZ2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*CWdoR^4*Mvl1^2*MZ2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoL^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoL^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 9*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoL^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 27*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoL^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MW2*SWdoL^4*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 3*Alfa*Mvl1^2*MZ2*SWdoL^4*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoR^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoR^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoR^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoR^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*Mvl1^2*MW2*SWdoL^2*SWdoR^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 27*Alfa*Mvl1^2*MZ2*SWdoL^2*SWdoR^2*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MW2*SWdoR^4*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*Mvl1^2*MZ2*SWdoR^4*
        B0i[bb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*MW2^2*B0i[bb0, 0, MW2, MW2] + 
       12*Alfa*MW2*MZ2*B0i[bb0, 0, MW2, MW2]))/
     (CW*MZ2^2*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi*SW) - 
   (28*Alfa + 4*Alfa*CWdoL^4 + 4*Alfa*CWdoR^4 + 8*Alfa*CWdoL^2*SWdoL^2 + 
     4*Alfa*SWdoL^4 + 8*Alfa*CWdoR^2*SWdoR^2 + 4*Alfa*SWdoR^4 - 
     4*Alfa*B0i[bb0, 0, MB2, MB2] - 16*Alfa*B0i[bb0, 0, MC2, MC2] - 
     4*Alfa*B0i[bb0, 0, MD2, MD2] - 12*Alfa*B0i[bb0, 0, ME2, ME2] - 
     6*Alfa*CWdoL^4*B0i[bb0, 0, ML2, ML2] - 6*Alfa*CWdoR^4*
      B0i[bb0, 0, ML2, ML2] - 12*Alfa*CWdoL^2*SWdoL^2*B0i[bb0, 0, ML2, ML2] - 
     6*Alfa*SWdoL^4*B0i[bb0, 0, ML2, ML2] - 12*Alfa*CWdoR^2*SWdoR^2*
      B0i[bb0, 0, ML2, ML2] - 6*Alfa*SWdoR^4*B0i[bb0, 0, ML2, ML2] - 
     12*Alfa*B0i[bb0, 0, MM2, MM2] - 4*Alfa*B0i[bb0, 0, MS2, MS2] - 
     16*Alfa*B0i[bb0, 0, MT2, MT2] - 16*Alfa*B0i[bb0, 0, MU2, MU2] - 
     6*Alfa*CWdoL^4*B0i[bb0, 0, Mvl1^2, Mvl1^2] - 
     6*Alfa*CWdoR^4*B0i[bb0, 0, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoL^2*SWdoL^2*
      B0i[bb0, 0, Mvl1^2, Mvl1^2] - 6*Alfa*SWdoL^4*B0i[bb0, 0, Mvl1^2, 
       Mvl1^2] - 12*Alfa*CWdoR^2*SWdoR^2*B0i[bb0, 0, Mvl1^2, Mvl1^2] - 
     6*Alfa*SWdoR^4*B0i[bb0, 0, Mvl1^2, Mvl1^2] + 
     27*Alfa*B0i[bb0, 0, MW2, MW2] - 8*Alfa*MB2*B0i[dbb0, 0, MB2, MB2] - 
     32*Alfa*MC2*B0i[dbb0, 0, MC2, MC2] - 8*Alfa*MD2*B0i[dbb0, 0, MD2, MD2] - 
     24*Alfa*ME2*B0i[dbb0, 0, ME2, ME2] + 6*Alfa*CWdoL^4*ML2*
      B0i[dbb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*CWdoR^2*ML2*
      B0i[dbb0, 0, ML2, ML2] + 6*Alfa*CWdoR^4*ML2*B0i[dbb0, 0, ML2, ML2] + 
     12*Alfa*CWdoL^2*ML2*SWdoL^2*B0i[dbb0, 0, ML2, ML2] - 
     36*Alfa*CWdoR^2*ML2*SWdoL^2*B0i[dbb0, 0, ML2, ML2] + 
     6*Alfa*ML2*SWdoL^4*B0i[dbb0, 0, ML2, ML2] - 36*Alfa*CWdoL^2*ML2*SWdoR^2*
      B0i[dbb0, 0, ML2, ML2] + 12*Alfa*CWdoR^2*ML2*SWdoR^2*
      B0i[dbb0, 0, ML2, ML2] - 36*Alfa*ML2*SWdoL^2*SWdoR^2*
      B0i[dbb0, 0, ML2, ML2] + 6*Alfa*ML2*SWdoR^4*B0i[dbb0, 0, ML2, ML2] - 
     24*Alfa*MM2*B0i[dbb0, 0, MM2, MM2] - 8*Alfa*MS2*B0i[dbb0, 0, MS2, MS2] - 
     32*Alfa*MT2*B0i[dbb0, 0, MT2, MT2] - 32*Alfa*MU2*
      B0i[dbb0, 0, MU2, MU2] + 6*Alfa*CWdoL^4*Mvl1^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*CWdoR^4*Mvl1^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoL^2*Mvl1^2*SWdoL^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoR^2*Mvl1^2*SWdoL^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*SWdoL^4*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*CWdoL^2*Mvl1^2*SWdoR^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoR^2*Mvl1^2*SWdoR^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] - 36*Alfa*Mvl1^2*SWdoL^2*SWdoR^2*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*SWdoR^4*
      B0i[dbb0, 0, Mvl1^2, Mvl1^2] + 36*Alfa*MW2*B0i[dbb0, 0, MW2, MW2])/
    (72*Pi), 
 dMW2 -> ((144*MW2^2*(dMZ2*MW2 + 2*dEL*(MW2 - MZ2)*MZ2)*
      (MZ2 + MW2*(-1 + Sqrt[1 - MW2/MZ2]*Sqrt[-(MZ2/MW2)]*Sqrt[1 - MZ2/MW2]))*
      Pi)/(MW2 - MZ2) + 2*Alfa*MW2*MZ2^2*(18*MB2 + 18*MC2 + 18*MD2 + 6*ME2 - 
      3*MH2 + 6*(MM2 + 3*(MS2 + MT2 + MU2) - 13*MW2) + 
      CWdoL^2*(6*ML2 - 2*MW2) - 3*MZ2 - 2*(-3*Mvl1^2 + MW2)*SWdoL^2) - 
    3*Alfa*MZ2*(6*(-MB2 + MT2 + 2*MW2)*MZ2*A0[MB2] + 
      6*(-MC2 + MS2 + 2*MW2)*MZ2*A0[MC2] - 6*MD2*MZ2*A0[MD2] + 
      6*MU2*MZ2*A0[MD2] + 12*MW2*MZ2*A0[MD2] - 2*ME2*MZ2*A0[ME2] + 
      4*MW2*MZ2*A0[ME2] + MH2*MZ2*A0[MH2] - 3*MW2*MZ2*A0[MH2] - 
      2*CWdoL^2*ML2*MZ2*A0[ML2] + 4*CWdoL^2*MW2*MZ2*A0[ML2] - 
      2*MM2*MZ2*A0[MM2] + 4*MW2*MZ2*A0[MM2] + 6*MC2*MZ2*A0[MS2] - 
      6*MS2*MZ2*A0[MS2] + 12*MW2*MZ2*A0[MS2] + 6*MB2*MZ2*A0[MT2] - 
      6*MT2*MZ2*A0[MT2] + 12*MW2*MZ2*A0[MT2] + 6*MD2*MZ2*A0[MU2] - 
      6*MU2*MZ2*A0[MU2] + 12*MW2*MZ2*A0[MU2] - 2*Mvl1^2*MZ2*SWdoL^2*
       A0[Mvl1^2] + 4*MW2*MZ2*SWdoL^2*A0[Mvl1^2] - MH2*MZ2*A0[MW2] - 
      18*MW2*MZ2*A0[MW2] - MZ2^2*A0[MW2] - 24*MW2^2*A0[MZ2] + 
      5*MW2*MZ2*A0[MZ2] + MZ2^2*A0[MZ2] + 2*ME2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 
      2*ME2*MW2*MZ2*B0i[bb0, MW2, 0, ME2] - 4*MW2^2*MZ2*
       B0i[bb0, MW2, 0, ME2] + 2*CWdoL^2*ML2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 
      2*CWdoL^2*ML2*MW2*MZ2*B0i[bb0, MW2, 0, ML2] - 4*CWdoL^2*MW2^2*MZ2*
       B0i[bb0, MW2, 0, ML2] + 2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 
      2*MM2*MW2*MZ2*B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*
       B0i[bb0, MW2, 0, MM2] + 2*Mvl1^4*MZ2*SWdoL^2*B0i[bb0, MW2, 0, 
        Mvl1^2] + 2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] - 
      4*MW2^2*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] - 
      48*MW2^3*B0i[bb0, MW2, 0, MW2] + 48*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2] + 
      6*MB2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MB2*MT2*MZ2*
       B0i[bb0, MW2, MB2, MT2] + 6*MT2^2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
      6*MB2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*MT2*MW2*MZ2*
       B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
      6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 12*MC2*MS2*MZ2*
       B0i[bb0, MW2, MC2, MS2] + 6*MS2^2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
      6*MC2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] + 6*MS2*MW2*MZ2*
       B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
      6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 12*MD2*MU2*MZ2*
       B0i[bb0, MW2, MD2, MU2] + 6*MU2^2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
      6*MD2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*MU2*MW2*MZ2*
       B0i[bb0, MW2, MD2, MU2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
      MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 4*MH2*MW2*MZ2*
       B0i[bb0, MW2, MH2, MW2] - 12*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
      (4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2]))/
   (144*MW2*MZ2*(-2*MW2 + MZ2 + MW2*Sqrt[1 - MW2/MZ2]*Sqrt[MZ2/(-MW2 + MZ2)])*
    Pi), dAZ -> -1/36*(16*Alfa*MB2*MW2 + 64*Alfa*MC2*MW2 + 16*Alfa*MD2*MW2 + 
     48*Alfa*ME2*MW2 + 24*Alfa*CWdoL^4*ML2*MW2 + 24*Alfa*CWdoR^4*ML2*MW2 + 
     48*Alfa*MM2*MW2 + 16*Alfa*MS2*MW2 + 64*Alfa*MT2*MW2 + 64*Alfa*MU2*MW2 + 
     24*Alfa*CWdoL^4*Mvl1^2*MW2 + 24*Alfa*CWdoR^4*Mvl1^2*MW2 - 
     72*Alfa*MW2^2 - 4*Alfa*MB2*MZ2 - 40*Alfa*MC2*MZ2 - 4*Alfa*MD2*MZ2 - 
     36*Alfa*ME2*MZ2 - 12*Alfa*CWdoL^4*ML2*MZ2 - 24*Alfa*CWdoR^4*ML2*MZ2 - 
     36*Alfa*MM2*MZ2 - 4*Alfa*MS2*MZ2 - 40*Alfa*MT2*MZ2 - 40*Alfa*MU2*MZ2 - 
     24*Alfa*CWdoL^4*Mvl1^2*MZ2 - 24*Alfa*CWdoR^4*Mvl1^2*MZ2 - 
     44*Alfa*MW2*MZ2 - 8*Alfa*CWdoL^4*MW2*MZ2 - 8*Alfa*CWdoR^4*MW2*MZ2 + 
     32*Alfa*MZ2^2 + 6*Alfa*CWdoL^4*MZ2^2 + 8*Alfa*CWdoR^4*MZ2^2 - 
     36*dMZ2*MW2*Pi + 36*dMW2*MZ2*Pi + 36*dMZ2*MW2*Sqrt[MW2/(-MW2 + MZ2)]*
      Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 36*dMW2*MZ2*Sqrt[MW2/(-MW2 + MZ2)]*
      Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi + 72*dEL*MW2*MZ2*
      Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 
     72*dEL*MZ2^2*Sqrt[MW2/(-MW2 + MZ2)]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi + 
     36*dMZ2*MW2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi - 
     36*dMW2*MZ2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi + 
     72*dEL*MW2*MZ2*Sqrt[(-MW2 + MZ2)/MW2]*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*
      Pi + 48*Alfa*CWdoL^2*ML2*MW2*SWdoL^2 + 48*Alfa*CWdoL^2*Mvl1^2*MW2*
      SWdoL^2 - 36*Alfa*CWdoL^2*ML2*MZ2*SWdoL^2 - 36*Alfa*CWdoL^2*Mvl1^2*MZ2*
      SWdoL^2 - 16*Alfa*CWdoL^2*MW2*MZ2*SWdoL^2 + 12*Alfa*CWdoL^2*MZ2^2*
      SWdoL^2 + 24*Alfa*ML2*MW2*SWdoL^4 + 24*Alfa*Mvl1^2*MW2*SWdoL^4 - 
     24*Alfa*ML2*MZ2*SWdoL^4 - 12*Alfa*Mvl1^2*MZ2*SWdoL^4 - 
     8*Alfa*MW2*MZ2*SWdoL^4 + 6*Alfa*MZ2^2*SWdoL^4 + 
     48*Alfa*CWdoR^2*ML2*MW2*SWdoR^2 + 48*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoR^2 - 
     48*Alfa*CWdoR^2*ML2*MZ2*SWdoR^2 - 48*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoR^2 - 
     16*Alfa*CWdoR^2*MW2*MZ2*SWdoR^2 + 16*Alfa*CWdoR^2*MZ2^2*SWdoR^2 + 
     24*Alfa*ML2*MW2*SWdoR^4 + 24*Alfa*Mvl1^2*MW2*SWdoR^4 - 
     24*Alfa*ML2*MZ2*SWdoR^4 - 24*Alfa*Mvl1^2*MZ2*SWdoR^4 - 
     8*Alfa*MW2*MZ2*SWdoR^4 + 8*Alfa*MZ2^2*SWdoR^4 - 16*Alfa*MW2*A0[MB2] + 
     4*Alfa*MZ2*A0[MB2] - 64*Alfa*MW2*A0[MC2] + 40*Alfa*MZ2*A0[MC2] - 
     16*Alfa*MW2*A0[MD2] + 4*Alfa*MZ2*A0[MD2] - 48*Alfa*MW2*A0[ME2] + 
     36*Alfa*MZ2*A0[ME2] - 24*Alfa*CWdoL^4*MW2*A0[ML2] - 
     24*Alfa*CWdoR^4*MW2*A0[ML2] + 12*Alfa*CWdoL^4*MZ2*A0[ML2] + 
     24*Alfa*CWdoR^4*MZ2*A0[ML2] - 48*Alfa*CWdoL^2*MW2*SWdoL^2*A0[ML2] + 
     36*Alfa*CWdoL^2*MZ2*SWdoL^2*A0[ML2] - 24*Alfa*MW2*SWdoL^4*A0[ML2] + 
     24*Alfa*MZ2*SWdoL^4*A0[ML2] - 48*Alfa*CWdoR^2*MW2*SWdoR^2*A0[ML2] + 
     48*Alfa*CWdoR^2*MZ2*SWdoR^2*A0[ML2] - 24*Alfa*MW2*SWdoR^4*A0[ML2] + 
     24*Alfa*MZ2*SWdoR^4*A0[ML2] - 48*Alfa*MW2*A0[MM2] + 
     36*Alfa*MZ2*A0[MM2] - 16*Alfa*MW2*A0[MS2] + 4*Alfa*MZ2*A0[MS2] - 
     64*Alfa*MW2*A0[MT2] + 40*Alfa*MZ2*A0[MT2] - 64*Alfa*MW2*A0[MU2] + 
     40*Alfa*MZ2*A0[MU2] - 24*Alfa*CWdoL^4*MW2*A0[Mvl1^2] - 
     24*Alfa*CWdoR^4*MW2*A0[Mvl1^2] + 24*Alfa*CWdoL^4*MZ2*A0[Mvl1^2] + 
     24*Alfa*CWdoR^4*MZ2*A0[Mvl1^2] - 48*Alfa*CWdoL^2*MW2*SWdoL^2*
      A0[Mvl1^2] + 36*Alfa*CWdoL^2*MZ2*SWdoL^2*A0[Mvl1^2] - 
     24*Alfa*MW2*SWdoL^4*A0[Mvl1^2] + 12*Alfa*MZ2*SWdoL^4*A0[Mvl1^2] - 
     48*Alfa*CWdoR^2*MW2*SWdoR^2*A0[Mvl1^2] + 48*Alfa*CWdoR^2*MZ2*SWdoR^2*
      A0[Mvl1^2] - 24*Alfa*MW2*SWdoR^4*A0[Mvl1^2] + 
     24*Alfa*MZ2*SWdoR^4*A0[Mvl1^2] + 72*Alfa*MW2*A0[MW2] - 
     12*Alfa*MZ2*A0[MW2] + 16*Alfa*MB2*MW2*B0i[bb0, MZ2, MB2, MB2] - 
     4*Alfa*MB2*MZ2*B0i[bb0, MZ2, MB2, MB2] + 8*Alfa*MW2*MZ2*
      B0i[bb0, MZ2, MB2, MB2] - 2*Alfa*MZ2^2*B0i[bb0, MZ2, MB2, MB2] + 
     64*Alfa*MC2*MW2*B0i[bb0, MZ2, MC2, MC2] - 40*Alfa*MC2*MZ2*
      B0i[bb0, MZ2, MC2, MC2] + 32*Alfa*MW2*MZ2*B0i[bb0, MZ2, MC2, MC2] - 
     20*Alfa*MZ2^2*B0i[bb0, MZ2, MC2, MC2] + 16*Alfa*MD2*MW2*
      B0i[bb0, MZ2, MD2, MD2] - 4*Alfa*MD2*MZ2*B0i[bb0, MZ2, MD2, MD2] + 
     8*Alfa*MW2*MZ2*B0i[bb0, MZ2, MD2, MD2] - 
     2*Alfa*MZ2^2*B0i[bb0, MZ2, MD2, MD2] + 48*Alfa*ME2*MW2*
      B0i[bb0, MZ2, ME2, ME2] - 36*Alfa*ME2*MZ2*B0i[bb0, MZ2, ME2, ME2] + 
     24*Alfa*MW2*MZ2*B0i[bb0, MZ2, ME2, ME2] - 
     18*Alfa*MZ2^2*B0i[bb0, MZ2, ME2, ME2] - 12*Alfa*CWdoL^4*ML2*MW2*
      B0i[bb0, MZ2, ML2, ML2] + 72*Alfa*CWdoL^2*CWdoR^2*ML2*MW2*
      B0i[bb0, MZ2, ML2, ML2] - 12*Alfa*CWdoR^4*ML2*MW2*
      B0i[bb0, MZ2, ML2, ML2] + 6*Alfa*CWdoL^4*ML2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] - 54*Alfa*CWdoL^2*CWdoR^2*ML2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*CWdoR^4*ML2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*CWdoL^4*MW2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*CWdoR^4*MW2*MZ2*
      B0i[bb0, MZ2, ML2, ML2] - 6*Alfa*CWdoL^4*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] - 12*Alfa*CWdoR^4*MZ2^2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^2*ML2*MW2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 72*Alfa*CWdoR^2*ML2*MW2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 18*Alfa*CWdoL^2*ML2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoR^2*ML2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoL^2*MW2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 18*Alfa*CWdoL^2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, ML2, ML2] - 12*Alfa*ML2*MW2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*ML2*MZ2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*MW2*MZ2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] - 12*Alfa*MZ2^2*SWdoL^4*
      B0i[bb0, MZ2, ML2, ML2] + 72*Alfa*CWdoL^2*ML2*MW2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^2*ML2*MW2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 54*Alfa*CWdoL^2*ML2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^2*ML2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^2*MW2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^2*MZ2^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] + 72*Alfa*ML2*MW2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*ML2*MZ2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, ML2, ML2] - 12*Alfa*ML2*MW2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*ML2*MZ2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] + 12*Alfa*MW2*MZ2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] - 12*Alfa*MZ2^2*SWdoR^4*
      B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*MM2*MW2*B0i[bb0, MZ2, MM2, MM2] - 
     36*Alfa*MM2*MZ2*B0i[bb0, MZ2, MM2, MM2] + 24*Alfa*MW2*MZ2*
      B0i[bb0, MZ2, MM2, MM2] - 18*Alfa*MZ2^2*B0i[bb0, MZ2, MM2, MM2] + 
     16*Alfa*MS2*MW2*B0i[bb0, MZ2, MS2, MS2] - 4*Alfa*MS2*MZ2*
      B0i[bb0, MZ2, MS2, MS2] + 8*Alfa*MW2*MZ2*B0i[bb0, MZ2, MS2, MS2] - 
     2*Alfa*MZ2^2*B0i[bb0, MZ2, MS2, MS2] + 64*Alfa*MT2*MW2*
      B0i[bb0, MZ2, MT2, MT2] - 40*Alfa*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 
     32*Alfa*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2] - 
     20*Alfa*MZ2^2*B0i[bb0, MZ2, MT2, MT2] + 64*Alfa*MU2*MW2*
      B0i[bb0, MZ2, MU2, MU2] - 40*Alfa*MU2*MZ2*B0i[bb0, MZ2, MU2, MU2] + 
     32*Alfa*MW2*MZ2*B0i[bb0, MZ2, MU2, MU2] - 
     20*Alfa*MZ2^2*B0i[bb0, MZ2, MU2, MU2] - 12*Alfa*CWdoL^4*Mvl1^2*MW2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MW2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoR^4*Mvl1^2*MW2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoL^4*Mvl1^2*MZ2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MZ2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoR^4*Mvl1^2*MZ2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoL^4*MW2*MZ2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*CWdoR^4*MW2*MZ2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoL^4*MZ2^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 12*Alfa*CWdoR^4*MZ2^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 18*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 54*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoL^2*MW2*MZ2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 18*Alfa*CWdoL^2*MZ2^2*SWdoL^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 12*Alfa*Mvl1^2*MW2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MZ2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*MW2*MZ2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 6*Alfa*MZ2^2*SWdoL^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*CWdoL^2*Mvl1^2*MW2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoR^2*Mvl1^2*MW2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoL^2*Mvl1^2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoR^2*Mvl1^2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoR^2*MW2*MZ2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoR^2*MZ2^2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*Mvl1^2*MW2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 54*Alfa*Mvl1^2*MZ2*SWdoL^2*SWdoR^2*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 12*Alfa*Mvl1^2*MW2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*Mvl1^2*MZ2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 12*Alfa*MW2*MZ2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 12*Alfa*MZ2^2*SWdoR^4*
      B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*MW2^2*B0i[bb0, MZ2, MW2, MW2] - 
     78*Alfa*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2] - 
     3*Alfa*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
    (MZ2^2*Sqrt[(MW2*(-MW2 + MZ2))/MZ2^2]*Pi), 
 dME -> (Alfa*(3*ME2*(2*MW2 - MZ2)*MZ2 + MZ2*(2*ME2 - 4*MW2 + 5*MZ2)*
      A0[ME2] - MZ2*(ME2*A0[MH2] + (ME2 + 2*MW2)*A0[MW2]) - 
     (8*MW2^2 - 12*MW2*MZ2 + MZ2*(ME2 + 5*MZ2))*A0[MZ2] + 
     16*ME2*MW2*(-MW2 + MZ2)*B0i[bb0, ME2, 0, ME2] - 
     (ME2 - MW2)*(ME2 + 2*MW2)*MZ2*B0i[bb0, ME2, 0, MW2] + 
     ME2*(-4*ME2 + MH2)*MZ2*B0i[bb0, ME2, ME2, MH2] + 
     (16*ME2*MW2^2 + 8*MW2*(-3*ME2 + MW2)*MZ2 + (7*ME2 - 12*MW2)*MZ2^2 + 
       5*MZ2^3)*B0i[bb0, ME2, ME2, MZ2]))/(32*ME*MW2*(MW2 - MZ2)*Pi), 
 dZfL1x1 -> (Alfa*(-2*ME2*MZ2*(2*MW2 + MZ2) + 2*MZ2*(ME2 - 4*MW2 + 4*MZ2)*
      A0[ME2] - ME2*MZ2*A0[MH2] - 2*ME2*MZ2*A0[MW2] - 8*MW2^2*A0[MZ2] - 
     ME2*MZ2*A0[MZ2] + 16*MW2*MZ2*A0[MZ2] - 8*MZ2^2*A0[MZ2] + 
     6*ME2*MW2*MZ2*B0i[bb0, ME2, 0, MW2] + ME2*MH2*MZ2*
      B0i[bb0, ME2, ME2, MH2] + 8*ME2*MW2*MZ2*B0i[bb0, ME2, ME2, MZ2] + 
     8*MW2^2*MZ2*B0i[bb0, ME2, ME2, MZ2] - 5*ME2*MZ2^2*
      B0i[bb0, ME2, ME2, MZ2] - 16*MW2*MZ2^2*B0i[bb0, ME2, ME2, MZ2] + 
     8*MZ2^3*B0i[bb0, ME2, ME2, MZ2] + 32*ME2^2*MW2^2*
      B0i[dbb0, ME2, 0, ME2] - 32*ME2^2*MW2*MZ2*B0i[dbb0, ME2, 0, ME2] + 
     2*ME2^3*MZ2*B0i[dbb0, ME2, 0, MW2] + 2*ME2^2*MW2*MZ2*
      B0i[dbb0, ME2, 0, MW2] - 4*ME2*MW2^2*MZ2*B0i[dbb0, ME2, 0, MW2] + 
     8*ME2^3*MZ2*B0i[dbb0, ME2, ME2, MH2] - 2*ME2^2*MH2*MZ2*
      B0i[dbb0, ME2, ME2, MH2] - 2*ME2*(16*ME2*MW2^2 + 
       8*MW2*(-3*ME2 + MW2)*MZ2 + (7*ME2 - 12*MW2)*MZ2^2 + 5*MZ2^3)*
      B0i[dbb0, ME2, ME2, MZ2]))/(32*ME2*MW2*(MW2 - MZ2)*Pi), 
 dZfR1x1 -> (Alfa*(8*ME2*(MW2 - MZ2)*MZ2 + 2*MZ2*(ME2 + MZ2)*A0[ME2] - 
     ME2*MZ2*A0[MH2] - 4*MW2*MZ2*A0[MW2] - 8*MW2^2*A0[MZ2] - 
     ME2*MZ2*A0[MZ2] + 8*MW2*MZ2*A0[MZ2] - 2*MZ2^2*A0[MZ2] + 
     2*ME2^2*MZ2*B0i[bb0, ME2, 0, MW2] + 4*MW2^2*MZ2*B0i[bb0, ME2, 0, MW2] + 
     ME2*MH2*MZ2*B0i[bb0, ME2, ME2, MH2] - 8*ME2*MW2*MZ2*
      B0i[bb0, ME2, ME2, MZ2] + 8*MW2^2*MZ2*B0i[bb0, ME2, ME2, MZ2] + 
     7*ME2*MZ2^2*B0i[bb0, ME2, ME2, MZ2] - 8*MW2*MZ2^2*
      B0i[bb0, ME2, ME2, MZ2] + 2*MZ2^3*B0i[bb0, ME2, ME2, MZ2] + 
     32*ME2^2*MW2^2*B0i[dbb0, ME2, 0, ME2] - 32*ME2^2*MW2*MZ2*
      B0i[dbb0, ME2, 0, ME2] + 2*ME2^3*MZ2*B0i[dbb0, ME2, 0, MW2] + 
     2*ME2^2*MW2*MZ2*B0i[dbb0, ME2, 0, MW2] - 4*ME2*MW2^2*MZ2*
      B0i[dbb0, ME2, 0, MW2] + 8*ME2^3*MZ2*B0i[dbb0, ME2, ME2, MH2] - 
     2*ME2^2*MH2*MZ2*B0i[dbb0, ME2, ME2, MH2] - 
     2*ME2*(16*ME2*MW2^2 + 8*MW2*(-3*ME2 + MW2)*MZ2 + 
       (7*ME2 - 12*MW2)*MZ2^2 + 5*MZ2^3)*B0i[dbb0, ME2, ME2, MZ2]))/
   (32*ME2*MW2*(MW2 - MZ2)*Pi), 
 dHH -> (12*Alfa*MB2*MZ2*Pi*B0i[bb0, MH2, MB2, MB2] + 
    12*Alfa*MC2*MZ2*Pi*B0i[bb0, MH2, MC2, MC2] + 
    12*Alfa*MD2*MZ2*Pi*B0i[bb0, MH2, MD2, MD2] + 
    4*Alfa*ME2*MZ2*Pi*B0i[bb0, MH2, ME2, ME2] - 2*CWdoL^2*CWdoR^2*MW2^2*
     ytau^2*B0i[bb0, MH2, ML2, ML2] + 2*CWdoL^2*CWdoR^2*MW2*MZ2*ytau^2*
     B0i[bb0, MH2, ML2, ML2] - 2*CWdoR^2*MW2^2*SWdoL^2*ytau^2*
     B0i[bb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*MW2*MZ2*SWdoL^2*ytau^2*
     B0i[bb0, MH2, ML2, Mvl1^2] - 2*CWdoL^2*MW2^2*SWdoR^2*ytau^2*
     B0i[bb0, MH2, ML2, Mvl1^2] + 2*CWdoL^2*MW2*MZ2*SWdoR^2*ytau^2*
     B0i[bb0, MH2, ML2, Mvl1^2] + 4*Alfa*MM2*MZ2*Pi*B0i[bb0, MH2, MM2, MM2] + 
    12*Alfa*MS2*MZ2*Pi*B0i[bb0, MH2, MS2, MS2] + 
    12*Alfa*MT2*MZ2*Pi*B0i[bb0, MH2, MT2, MT2] + 
    12*Alfa*MU2*MZ2*Pi*B0i[bb0, MH2, MU2, MU2] - 2*MW2^2*SWdoL^2*SWdoR^2*
     ytau^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] + 2*MW2*MZ2*SWdoL^2*SWdoR^2*ytau^2*
     B0i[bb0, MH2, Mvl1^2, Mvl1^2] - 8*Alfa*MW2*MZ2*Pi*
     B0i[bb0, MH2, MW2, MW2] - 4*Alfa*MZ2^2*Pi*B0i[bb0, MH2, MZ2, MZ2] - 
    48*Alfa*MB2^2*MZ2*Pi*B0i[dbb0, MH2, MB2, MB2] + 
    12*Alfa*MB2*MH2*MZ2*Pi*B0i[dbb0, MH2, MB2, MB2] - 
    48*Alfa*MC2^2*MZ2*Pi*B0i[dbb0, MH2, MC2, MC2] + 
    12*Alfa*MC2*MH2*MZ2*Pi*B0i[dbb0, MH2, MC2, MC2] - 
    48*Alfa*MD2^2*MZ2*Pi*B0i[dbb0, MH2, MD2, MD2] + 
    12*Alfa*MD2*MH2*MZ2*Pi*B0i[dbb0, MH2, MD2, MD2] - 
    16*Alfa*ME2^2*MZ2*Pi*B0i[dbb0, MH2, ME2, ME2] + 
    4*Alfa*ME2*MH2*MZ2*Pi*B0i[dbb0, MH2, ME2, ME2] + 
    9*Alfa*MH2^2*MZ2*Pi*B0i[dbb0, MH2, MH2, MH2] + 
    2*CWdoL^2*ML2*MW2^2*SWdoR^2*yLVL^2*B0i[dbb0, MH2, ML2, ML2] + 
    2*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*yLVL^2*B0i[dbb0, MH2, ML2, ML2] - 
    2*CWdoL^2*CWdoR^2*MH2*MW2^2*ytau^2*B0i[dbb0, MH2, ML2, ML2] + 
    8*CWdoL^2*CWdoR^2*ML2*MW2^2*ytau^2*B0i[dbb0, MH2, ML2, ML2] + 
    2*CWdoL^2*CWdoR^2*MH2*MW2*MZ2*ytau^2*B0i[dbb0, MH2, ML2, ML2] - 
    8*CWdoL^2*CWdoR^2*ML2*MW2*MZ2*ytau^2*B0i[dbb0, MH2, ML2, ML2] - 
    4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*SWdoR*yLVL^2*
     B0i[dbb0, MH2, ML2, Mvl1^2] + 4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2*MZ2*SWdoL*
     SWdoR*yLVL^2*B0i[dbb0, MH2, ML2, Mvl1^2] - 2*CWdoR^2*MH2*MW2^2*SWdoL^2*
     ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*ML2*MW2^2*SWdoL^2*ytau^2*
     B0i[dbb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*ytau^2*
     B0i[dbb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*MH2*MW2*MZ2*SWdoL^2*ytau^2*
     B0i[dbb0, MH2, ML2, Mvl1^2] - 2*CWdoR^2*ML2*MW2*MZ2*SWdoL^2*ytau^2*
     B0i[dbb0, MH2, ML2, Mvl1^2] - 2*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*ytau^2*
     B0i[dbb0, MH2, ML2, Mvl1^2] + 8*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*
     SWdoR*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] - 8*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*
     MW2*MZ2*SWdoL*SWdoR*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] - 
    2*CWdoL^2*MH2*MW2^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] + 
    2*CWdoL^2*ML2*MW2^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] + 
    2*CWdoL^2*Mvl1^2*MW2^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] + 
    2*CWdoL^2*MH2*MW2*MZ2*SWdoR^2*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] - 
    2*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] - 
    2*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoR^2*ytau^2*B0i[dbb0, MH2, ML2, Mvl1^2] + 
    4*Alfa*MH2*MM2*MZ2*Pi*B0i[dbb0, MH2, MM2, MM2] - 
    16*Alfa*MM2^2*MZ2*Pi*B0i[dbb0, MH2, MM2, MM2] + 
    12*Alfa*MH2*MS2*MZ2*Pi*B0i[dbb0, MH2, MS2, MS2] - 
    48*Alfa*MS2^2*MZ2*Pi*B0i[dbb0, MH2, MS2, MS2] + 
    12*Alfa*MH2*MT2*MZ2*Pi*B0i[dbb0, MH2, MT2, MT2] - 
    48*Alfa*MT2^2*MZ2*Pi*B0i[dbb0, MH2, MT2, MT2] + 
    12*Alfa*MH2*MU2*MZ2*Pi*B0i[dbb0, MH2, MU2, MU2] - 
    48*Alfa*MU2^2*MZ2*Pi*B0i[dbb0, MH2, MU2, MU2] + 
    2*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*yLVL^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2] + 
    2*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*yLVL^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2] - 
    2*MH2*MW2^2*SWdoL^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2] + 
    8*Mvl1^2*MW2^2*SWdoL^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2] + 
    2*MH2*MW2*MZ2*SWdoL^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2] - 
    8*Mvl1^2*MW2*MZ2*SWdoL^2*SWdoR^2*ytau^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2] + 
    2*Alfa*MH2^2*MZ2*Pi*B0i[dbb0, MH2, MW2, MW2] - 
    8*Alfa*MH2*MW2*MZ2*Pi*B0i[dbb0, MH2, MW2, MW2] + 
    24*Alfa*MW2^2*MZ2*Pi*B0i[dbb0, MH2, MW2, MW2] + 
    Alfa*MH2^2*MZ2*Pi*B0i[dbb0, MH2, MZ2, MZ2] - 4*Alfa*MH2*MZ2^2*Pi*
     B0i[dbb0, MH2, MZ2, MZ2] + 12*Alfa*MZ2^3*Pi*B0i[dbb0, MH2, MZ2, MZ2] - 
    2*CWdoL^2*MW2^2*SWdoR^2*yLVL*B0i[bb0, MH2, ML2, ML2]*Conjugate[yLVL] + 
    2*CWdoL^2*MW2*MZ2*SWdoR^2*yLVL*B0i[bb0, MH2, ML2, ML2]*Conjugate[yLVL] - 
    2*CWdoL^2*CWdoR^2*MW2^2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 
    2*CWdoL^2*CWdoR^2*MW2*MZ2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] - 2*MW2^2*SWdoL^2*SWdoR^2*yLVL*
     B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 2*MW2*MZ2*SWdoL^2*SWdoR^2*
     yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    2*CWdoR^2*MW2^2*SWdoL^2*yLVL*B0i[bb0, MH2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL] + 2*CWdoR^2*MW2*MZ2*SWdoL^2*yLVL*
     B0i[bb0, MH2, Mvl1^2, Mvl1^2]*Conjugate[yLVL] - 
    2*CWdoL^2*MH2*MW2^2*SWdoR^2*yLVL*B0i[dbb0, MH2, ML2, ML2]*
     Conjugate[yLVL] + 4*CWdoL^2*ML2*MW2^2*SWdoR^2*yLVL*
     B0i[dbb0, MH2, ML2, ML2]*Conjugate[yLVL] + 2*CWdoL^2*MH2*MW2*MZ2*SWdoR^2*
     yLVL*B0i[dbb0, MH2, ML2, ML2]*Conjugate[yLVL] - 
    2*CWdoL^2*CWdoR^2*MH2*MW2^2*yLVL*B0i[dbb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] + 2*CWdoL^2*CWdoR^2*ML2*MW2^2*yLVL*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 
    2*CWdoL^2*CWdoR^2*Mvl1^2*MW2^2*yLVL*B0i[dbb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] + 2*CWdoL^2*CWdoR^2*MH2*MW2*MZ2*yLVL*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    2*CWdoL^2*CWdoR^2*ML2*MW2*MZ2*yLVL*B0i[dbb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] - 2*CWdoL^2*CWdoR^2*Mvl1^2*MW2*MZ2*yLVL*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    2*MH2*MW2^2*SWdoL^2*SWdoR^2*yLVL*B0i[dbb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] + 2*ML2*MW2^2*SWdoL^2*SWdoR^2*yLVL*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 
    2*Mvl1^2*MW2^2*SWdoL^2*SWdoR^2*yLVL*B0i[dbb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] + 2*MH2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    2*ML2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*B0i[dbb0, MH2, ML2, Mvl1^2]*
     Conjugate[yLVL] - 2*Mvl1^2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
    2*CWdoR^2*MH2*MW2^2*SWdoL^2*yLVL*B0i[dbb0, MH2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL] + 4*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*yLVL*
     B0i[dbb0, MH2, Mvl1^2, Mvl1^2]*Conjugate[yLVL] + 
    2*CWdoR^2*MH2*MW2*MZ2*SWdoL^2*yLVL*B0i[dbb0, MH2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL] + 2*CWdoL^2*ML2*MW2^2*SWdoR^2*B0i[dbb0, MH2, ML2, ML2]*
     Conjugate[yLVL]^2 - 2*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*
     B0i[dbb0, MH2, ML2, ML2]*Conjugate[yLVL]^2 - 4*CWdoL*CWdoR*Sqrt[ML2]*
     Mvl1*MW2^2*SWdoL*SWdoR*B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL]^2 + 
    4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2*MZ2*SWdoL*SWdoR*
     B0i[dbb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL]^2 + 
    2*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*B0i[dbb0, MH2, Mvl1^2, Mvl1^2]*
     Conjugate[yLVL]^2 - 2*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*
     B0i[dbb0, MH2, Mvl1^2, Mvl1^2]*Conjugate[yLVL]^2 - 
    4*MW2*(CWdoL^2*CWdoR*(MW2 - MZ2)*SWdoR*ytau*B0i[bb0, MH2, ML2, ML2] - 
      CWdoR*(MW2 - MZ2)*(CWdoL - SWdoL)*(CWdoL + SWdoL)*SWdoR*ytau*
       B0i[bb0, MH2, ML2, Mvl1^2] - CWdoR*MW2*SWdoL^2*SWdoR*ytau*
       B0i[bb0, MH2, Mvl1^2, Mvl1^2] + CWdoR*MZ2*SWdoL^2*SWdoR*ytau*
       B0i[bb0, MH2, Mvl1^2, Mvl1^2] + 2*CWdoL^2*ML2*MZ2*SWdoR^2*yLVL*
       B0i[dbb0, MH2, ML2, ML2] + CWdoL^2*CWdoR*MH2*MW2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, ML2] - 4*CWdoL^2*CWdoR*ML2*MW2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, ML2] - CWdoL^2*CWdoR*MH2*MZ2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, ML2] + 4*CWdoL^2*CWdoR*ML2*MZ2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, ML2] + 2*CWdoL*CWdoR^2*Sqrt[ML2]*Mvl1*MW2*SWdoL*
       ytau*B0i[dbb0, MH2, ML2, Mvl1^2] - 2*CWdoL*CWdoR^2*Sqrt[ML2]*Mvl1*MZ2*
       SWdoL*ytau*B0i[dbb0, MH2, ML2, Mvl1^2] - CWdoL^2*CWdoR*MH2*MW2*SWdoR*
       ytau*B0i[dbb0, MH2, ML2, Mvl1^2] + CWdoL^2*CWdoR*ML2*MW2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] + CWdoL^2*CWdoR*Mvl1^2*MW2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] + CWdoL^2*CWdoR*MH2*MZ2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] - CWdoL^2*CWdoR*ML2*MZ2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] - CWdoL^2*CWdoR*Mvl1^2*MZ2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] + CWdoR*MH2*MW2*SWdoL^2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] - CWdoR*ML2*MW2*SWdoL^2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] - CWdoR*Mvl1^2*MW2*SWdoL^2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] - CWdoR*MH2*MZ2*SWdoL^2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] + CWdoR*ML2*MZ2*SWdoL^2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] + CWdoR*Mvl1^2*MZ2*SWdoL^2*SWdoR*ytau*
       B0i[dbb0, MH2, ML2, Mvl1^2] - 2*CWdoL*Sqrt[ML2]*Mvl1*MW2*SWdoL*SWdoR^2*
       ytau*B0i[dbb0, MH2, ML2, Mvl1^2] + 2*CWdoL*Sqrt[ML2]*Mvl1*MZ2*SWdoL*
       SWdoR^2*ytau*B0i[dbb0, MH2, ML2, Mvl1^2] + 
      CWdoR*SWdoL^2*(2*CWdoR*Mvl1^2*MZ2*yLVL - (MH2 - 4*Mvl1^2)*(MW2 - MZ2)*
         SWdoR*ytau)*B0i[dbb0, MH2, Mvl1^2, Mvl1^2])*Re[yLVL])/
   (32*MW2*(MW2 - MZ2)*Pi^2), 
 dMH2 -> -1/32*(-4*Pi*(3*Alfa*(2*MW2^2*MZ2 + MZ2^3) + 
       4*(6*dEL*MH2*MW2*(MW2 - MZ2) + dTD*EL*
          (-(MZ2*Sqrt[(MW2*(-MW2 + MZ2))/MZ2]) + 
           MW2*Sqrt[(MZ2*(-MW2 + MZ2))/MW2]))*Pi) - 
     24*Alfa*MB2*MZ2*Pi*A0[MB2] - 24*Alfa*MC2*MZ2*Pi*A0[MC2] - 
     24*Alfa*MD2*MZ2*Pi*A0[MD2] - 8*Alfa*ME2*MZ2*Pi*A0[ME2] + 
     3*Alfa*MH2*MZ2*Pi*A0[MH2] + 4*CWdoL^2*CWdoR^2*MW2^2*ytau^2*A0[ML2] - 
     4*CWdoL^2*CWdoR^2*MW2*MZ2*ytau^2*A0[ML2] + 2*CWdoR^2*MW2^2*SWdoL^2*
      ytau^2*A0[ML2] - 2*CWdoR^2*MW2*MZ2*SWdoL^2*ytau^2*A0[ML2] + 
     2*CWdoL^2*MW2^2*SWdoR^2*ytau^2*A0[ML2] - 2*CWdoL^2*MW2*MZ2*SWdoR^2*
      ytau^2*A0[ML2] - 8*Alfa*MM2*MZ2*Pi*A0[MM2] - 
     24*Alfa*MS2*MZ2*Pi*A0[MS2] - 24*Alfa*MT2*MZ2*Pi*A0[MT2] - 
     24*Alfa*MU2*MZ2*Pi*A0[MU2] + 2*CWdoR^2*MW2^2*SWdoL^2*ytau^2*A0[Mvl1^2] - 
     2*CWdoR^2*MW2*MZ2*SWdoL^2*ytau^2*A0[Mvl1^2] + 2*CWdoL^2*MW2^2*SWdoR^2*
      ytau^2*A0[Mvl1^2] - 2*CWdoL^2*MW2*MZ2*SWdoR^2*ytau^2*A0[Mvl1^2] + 
     4*MW2^2*SWdoL^2*SWdoR^2*ytau^2*A0[Mvl1^2] - 4*MW2*MZ2*SWdoL^2*SWdoR^2*
      ytau^2*A0[Mvl1^2] + 2*Alfa*MH2*MZ2*Pi*A0[MW2] + 
     12*Alfa*MW2*MZ2*Pi*A0[MW2] + Alfa*MH2*MZ2*Pi*A0[MZ2] + 
     6*Alfa*MZ2^2*Pi*A0[MZ2] - 48*Alfa*MB2^2*MZ2*Pi*B0i[bb0, MH2, MB2, MB2] + 
     12*Alfa*MB2*MH2*MZ2*Pi*B0i[bb0, MH2, MB2, MB2] - 
     48*Alfa*MC2^2*MZ2*Pi*B0i[bb0, MH2, MC2, MC2] + 
     12*Alfa*MC2*MH2*MZ2*Pi*B0i[bb0, MH2, MC2, MC2] - 
     48*Alfa*MD2^2*MZ2*Pi*B0i[bb0, MH2, MD2, MD2] + 
     12*Alfa*MD2*MH2*MZ2*Pi*B0i[bb0, MH2, MD2, MD2] - 
     16*Alfa*ME2^2*MZ2*Pi*B0i[bb0, MH2, ME2, ME2] + 
     4*Alfa*ME2*MH2*MZ2*Pi*B0i[bb0, MH2, ME2, ME2] + 
     9*Alfa*MH2^2*MZ2*Pi*B0i[bb0, MH2, MH2, MH2] + 
     2*CWdoL^2*ML2*MW2^2*SWdoR^2*yLVL^2*B0i[bb0, MH2, ML2, ML2] + 
     2*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*yLVL^2*B0i[bb0, MH2, ML2, ML2] - 
     2*CWdoL^2*CWdoR^2*MH2*MW2^2*ytau^2*B0i[bb0, MH2, ML2, ML2] + 
     8*CWdoL^2*CWdoR^2*ML2*MW2^2*ytau^2*B0i[bb0, MH2, ML2, ML2] + 
     2*CWdoL^2*CWdoR^2*MH2*MW2*MZ2*ytau^2*B0i[bb0, MH2, ML2, ML2] - 
     8*CWdoL^2*CWdoR^2*ML2*MW2*MZ2*ytau^2*B0i[bb0, MH2, ML2, ML2] - 
     4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*SWdoR*yLVL^2*
      B0i[bb0, MH2, ML2, Mvl1^2] + 4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2*MZ2*SWdoL*
      SWdoR*yLVL^2*B0i[bb0, MH2, ML2, Mvl1^2] - 2*CWdoR^2*MH2*MW2^2*SWdoL^2*
      ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*ML2*MW2^2*SWdoL^2*ytau^2*
      B0i[bb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*ytau^2*
      B0i[bb0, MH2, ML2, Mvl1^2] + 2*CWdoR^2*MH2*MW2*MZ2*SWdoL^2*ytau^2*
      B0i[bb0, MH2, ML2, Mvl1^2] - 2*CWdoR^2*ML2*MW2*MZ2*SWdoL^2*ytau^2*
      B0i[bb0, MH2, ML2, Mvl1^2] - 2*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*ytau^2*
      B0i[bb0, MH2, ML2, Mvl1^2] + 8*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2^2*SWdoL*
      SWdoR*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] - 8*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*
      MW2*MZ2*SWdoL*SWdoR*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] - 
     2*CWdoL^2*MH2*MW2^2*SWdoR^2*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] + 
     2*CWdoL^2*ML2*MW2^2*SWdoR^2*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] + 
     2*CWdoL^2*Mvl1^2*MW2^2*SWdoR^2*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] + 
     2*CWdoL^2*MH2*MW2*MZ2*SWdoR^2*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] - 
     2*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] - 
     2*CWdoL^2*Mvl1^2*MW2*MZ2*SWdoR^2*ytau^2*B0i[bb0, MH2, ML2, Mvl1^2] + 
     4*Alfa*MH2*MM2*MZ2*Pi*B0i[bb0, MH2, MM2, MM2] - 
     16*Alfa*MM2^2*MZ2*Pi*B0i[bb0, MH2, MM2, MM2] + 
     12*Alfa*MH2*MS2*MZ2*Pi*B0i[bb0, MH2, MS2, MS2] - 
     48*Alfa*MS2^2*MZ2*Pi*B0i[bb0, MH2, MS2, MS2] + 
     12*Alfa*MH2*MT2*MZ2*Pi*B0i[bb0, MH2, MT2, MT2] - 
     48*Alfa*MT2^2*MZ2*Pi*B0i[bb0, MH2, MT2, MT2] + 
     12*Alfa*MH2*MU2*MZ2*Pi*B0i[bb0, MH2, MU2, MU2] - 
     48*Alfa*MU2^2*MZ2*Pi*B0i[bb0, MH2, MU2, MU2] + 
     2*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*yLVL^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] + 
     2*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*yLVL^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] - 
     2*MH2*MW2^2*SWdoL^2*SWdoR^2*ytau^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] + 
     8*Mvl1^2*MW2^2*SWdoL^2*SWdoR^2*ytau^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] + 
     2*MH2*MW2*MZ2*SWdoL^2*SWdoR^2*ytau^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] - 
     8*Mvl1^2*MW2*MZ2*SWdoL^2*SWdoR^2*ytau^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2] + 
     2*Alfa*MH2^2*MZ2*Pi*B0i[bb0, MH2, MW2, MW2] - 8*Alfa*MH2*MW2*MZ2*Pi*
      B0i[bb0, MH2, MW2, MW2] + 24*Alfa*MW2^2*MZ2*Pi*
      B0i[bb0, MH2, MW2, MW2] + Alfa*MH2^2*MZ2*Pi*B0i[bb0, MH2, MZ2, MZ2] - 
     4*Alfa*MH2*MZ2^2*Pi*B0i[bb0, MH2, MZ2, MZ2] + 
     12*Alfa*MZ2^3*Pi*B0i[bb0, MH2, MZ2, MZ2] + 2*CWdoL^2*CWdoR^2*MW2^2*yLVL*
      A0[ML2]*Conjugate[yLVL] - 2*CWdoL^2*CWdoR^2*MW2*MZ2*yLVL*A0[ML2]*
      Conjugate[yLVL] + 4*CWdoL^2*MW2^2*SWdoR^2*yLVL*A0[ML2]*
      Conjugate[yLVL] - 4*CWdoL^2*MW2*MZ2*SWdoR^2*yLVL*A0[ML2]*
      Conjugate[yLVL] + 2*MW2^2*SWdoL^2*SWdoR^2*yLVL*A0[ML2]*
      Conjugate[yLVL] - 2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*A0[ML2]*
      Conjugate[yLVL] + 2*CWdoL^2*CWdoR^2*MW2^2*yLVL*A0[Mvl1^2]*
      Conjugate[yLVL] - 2*CWdoL^2*CWdoR^2*MW2*MZ2*yLVL*A0[Mvl1^2]*
      Conjugate[yLVL] + 4*CWdoR^2*MW2^2*SWdoL^2*yLVL*A0[Mvl1^2]*
      Conjugate[yLVL] - 4*CWdoR^2*MW2*MZ2*SWdoL^2*yLVL*A0[Mvl1^2]*
      Conjugate[yLVL] + 2*MW2^2*SWdoL^2*SWdoR^2*yLVL*A0[Mvl1^2]*
      Conjugate[yLVL] - 2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*A0[Mvl1^2]*
      Conjugate[yLVL] - 2*CWdoL^2*MH2*MW2^2*SWdoR^2*yLVL*
      B0i[bb0, MH2, ML2, ML2]*Conjugate[yLVL] + 4*CWdoL^2*ML2*MW2^2*SWdoR^2*
      yLVL*B0i[bb0, MH2, ML2, ML2]*Conjugate[yLVL] + 
     2*CWdoL^2*MH2*MW2*MZ2*SWdoR^2*yLVL*B0i[bb0, MH2, ML2, ML2]*
      Conjugate[yLVL] - 2*CWdoL^2*CWdoR^2*MH2*MW2^2*yLVL*
      B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 2*CWdoL^2*CWdoR^2*ML2*
      MW2^2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 
     2*CWdoL^2*CWdoR^2*Mvl1^2*MW2^2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*
      Conjugate[yLVL] + 2*CWdoL^2*CWdoR^2*MH2*MW2*MZ2*yLVL*
      B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 2*CWdoL^2*CWdoR^2*ML2*MW2*
      MZ2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
     2*CWdoL^2*CWdoR^2*Mvl1^2*MW2*MZ2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*
      Conjugate[yLVL] - 2*MH2*MW2^2*SWdoL^2*SWdoR^2*yLVL*
      B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 
     2*ML2*MW2^2*SWdoL^2*SWdoR^2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*
      Conjugate[yLVL] + 2*Mvl1^2*MW2^2*SWdoL^2*SWdoR^2*yLVL*
      B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] + 2*MH2*MW2*MZ2*SWdoL^2*
      SWdoR^2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
     2*ML2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*B0i[bb0, MH2, ML2, Mvl1^2]*
      Conjugate[yLVL] - 2*Mvl1^2*MW2*MZ2*SWdoL^2*SWdoR^2*yLVL*
      B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL] - 
     2*CWdoR^2*MH2*MW2^2*SWdoL^2*yLVL*B0i[bb0, MH2, Mvl1^2, Mvl1^2]*
      Conjugate[yLVL] + 4*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*yLVL*
      B0i[bb0, MH2, Mvl1^2, Mvl1^2]*Conjugate[yLVL] + 
     2*CWdoR^2*MH2*MW2*MZ2*SWdoL^2*yLVL*B0i[bb0, MH2, Mvl1^2, Mvl1^2]*
      Conjugate[yLVL] + 2*CWdoL^2*ML2*MW2^2*SWdoR^2*B0i[bb0, MH2, ML2, ML2]*
      Conjugate[yLVL]^2 - 2*CWdoL^2*ML2*MW2*MZ2*SWdoR^2*
      B0i[bb0, MH2, ML2, ML2]*Conjugate[yLVL]^2 - 4*CWdoL*CWdoR*Sqrt[ML2]*
      Mvl1*MW2^2*SWdoL*SWdoR*B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL]^2 + 
     4*CWdoL*CWdoR*Sqrt[ML2]*Mvl1*MW2*MZ2*SWdoL*SWdoR*
      B0i[bb0, MH2, ML2, Mvl1^2]*Conjugate[yLVL]^2 + 
     2*CWdoR^2*Mvl1^2*MW2^2*SWdoL^2*B0i[bb0, MH2, Mvl1^2, Mvl1^2]*
      Conjugate[yLVL]^2 - 2*CWdoR^2*Mvl1^2*MW2*MZ2*SWdoL^2*
      B0i[bb0, MH2, Mvl1^2, Mvl1^2]*Conjugate[yLVL]^2 + 
     4*MW2*(CWdoR*(MW2 - MZ2)*(CWdoL^2 + SWdoL^2)*SWdoR*ytau*A0[ML2] - 
       CWdoR*(MW2 - MZ2)*(CWdoL^2 + SWdoL^2)*SWdoR*ytau*A0[Mvl1^2] - 
       2*CWdoL^2*ML2*MZ2*SWdoR^2*yLVL*B0i[bb0, MH2, ML2, ML2] - 
       CWdoL^2*CWdoR*MH2*MW2*SWdoR*ytau*B0i[bb0, MH2, ML2, ML2] + 
       4*CWdoL^2*CWdoR*ML2*MW2*SWdoR*ytau*B0i[bb0, MH2, ML2, ML2] + 
       CWdoL^2*CWdoR*MH2*MZ2*SWdoR*ytau*B0i[bb0, MH2, ML2, ML2] - 
       4*CWdoL^2*CWdoR*ML2*MZ2*SWdoR*ytau*B0i[bb0, MH2, ML2, ML2] - 
       2*CWdoL*CWdoR^2*Sqrt[ML2]*Mvl1*MW2*SWdoL*ytau*B0i[bb0, MH2, ML2, 
         Mvl1^2] + 2*CWdoL*CWdoR^2*Sqrt[ML2]*Mvl1*MZ2*SWdoL*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + CWdoL^2*CWdoR*MH2*MW2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] - CWdoL^2*CWdoR*ML2*MW2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] - CWdoL^2*CWdoR*Mvl1^2*MW2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] - CWdoL^2*CWdoR*MH2*MZ2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + CWdoL^2*CWdoR*ML2*MZ2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + CWdoL^2*CWdoR*Mvl1^2*MZ2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] - CWdoR*MH2*MW2*SWdoL^2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + CWdoR*ML2*MW2*SWdoL^2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + CWdoR*Mvl1^2*MW2*SWdoL^2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + CWdoR*MH2*MZ2*SWdoL^2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] - CWdoR*ML2*MZ2*SWdoL^2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] - CWdoR*Mvl1^2*MZ2*SWdoL^2*SWdoR*ytau*
        B0i[bb0, MH2, ML2, Mvl1^2] + 2*CWdoL*Sqrt[ML2]*Mvl1*MW2*SWdoL*SWdoR^2*
        ytau*B0i[bb0, MH2, ML2, Mvl1^2] - 2*CWdoL*Sqrt[ML2]*Mvl1*MZ2*SWdoL*
        SWdoR^2*ytau*B0i[bb0, MH2, ML2, Mvl1^2] + CWdoR*SWdoL^2*
        (-2*CWdoR*Mvl1^2*MZ2*yLVL + (MH2 - 4*Mvl1^2)*(MW2 - MZ2)*SWdoR*ytau)*
        B0i[bb0, MH2, Mvl1^2, Mvl1^2])*Re[yLVL])/(MW2*(MW2 - MZ2)*Pi^2), 
 dCW -> 
  (CW*(((144*MW2^2*(dMZ2*MW2 + 2*dEL*(MW2 - MZ2)*MZ2)*
         (MZ2 + MW2*(-1 + Sqrt[1 - MW2/MZ2]*Sqrt[-(MZ2/MW2)]*
             Sqrt[1 - MZ2/MW2]))*Pi)/(MW2 - MZ2) + 2*Alfa*MW2*MZ2^2*
        (18*MB2 + 18*MC2 + 18*MD2 + 6*ME2 - 3*MH2 + 
         6*(MM2 + 3*(MS2 + MT2 + MU2) - 13*MW2) + CWdoL^2*(6*ML2 - 2*MW2) - 
         3*MZ2 - 2*(-3*Mvl1^2 + MW2)*SWdoL^2) - 
       3*Alfa*MZ2*(6*(-MB2 + MT2 + 2*MW2)*MZ2*A0[MB2] + 
         6*(-MC2 + MS2 + 2*MW2)*MZ2*A0[MC2] - 6*MD2*MZ2*A0[MD2] + 
         6*MU2*MZ2*A0[MD2] + 12*MW2*MZ2*A0[MD2] - 2*ME2*MZ2*A0[ME2] + 
         4*MW2*MZ2*A0[ME2] + MH2*MZ2*A0[MH2] - 3*MW2*MZ2*A0[MH2] - 
         2*CWdoL^2*ML2*MZ2*A0[ML2] + 4*CWdoL^2*MW2*MZ2*A0[ML2] - 
         2*MM2*MZ2*A0[MM2] + 4*MW2*MZ2*A0[MM2] + 6*MC2*MZ2*A0[MS2] - 
         6*MS2*MZ2*A0[MS2] + 12*MW2*MZ2*A0[MS2] + 6*MB2*MZ2*A0[MT2] - 
         6*MT2*MZ2*A0[MT2] + 12*MW2*MZ2*A0[MT2] + 6*MD2*MZ2*A0[MU2] - 
         6*MU2*MZ2*A0[MU2] + 12*MW2*MZ2*A0[MU2] - 2*Mvl1^2*MZ2*SWdoL^2*
          A0[Mvl1^2] + 4*MW2*MZ2*SWdoL^2*A0[Mvl1^2] - MH2*MZ2*A0[MW2] - 
         18*MW2*MZ2*A0[MW2] - MZ2^2*A0[MW2] - 24*MW2^2*A0[MZ2] + 
         5*MW2*MZ2*A0[MZ2] + MZ2^2*A0[MZ2] + 2*ME2^2*MZ2*
          B0i[bb0, MW2, 0, ME2] + 2*ME2*MW2*MZ2*B0i[bb0, MW2, 0, ME2] - 
         4*MW2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 2*CWdoL^2*ML2^2*MZ2*
          B0i[bb0, MW2, 0, ML2] + 2*CWdoL^2*ML2*MW2*MZ2*B0i[bb0, MW2, 0, 
           ML2] - 4*CWdoL^2*MW2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 
         2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 2*MM2*MW2*MZ2*
          B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 
         2*Mvl1^4*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] + 
         2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] - 
         4*MW2^2*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] - 
         48*MW2^3*B0i[bb0, MW2, 0, MW2] + 48*MW2^2*MZ2*B0i[bb0, MW2, 0, 
           MW2] + 6*MB2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 
         12*MB2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*MT2^2*MZ2*
          B0i[bb0, MW2, MB2, MT2] + 6*MB2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
         6*MT2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*
          B0i[bb0, MW2, MB2, MT2] + 6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 
         12*MC2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] + 6*MS2^2*MZ2*
          B0i[bb0, MW2, MC2, MS2] + 6*MC2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
         6*MS2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*
          B0i[bb0, MW2, MC2, MS2] + 6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
         12*MD2*MU2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*MU2^2*MZ2*
          B0i[bb0, MW2, MD2, MU2] + 6*MD2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
         6*MU2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] - 12*MW2^2*MZ2*
          B0i[bb0, MW2, MD2, MU2] - MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
         4*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2] - 12*MW2^2*MZ2*
          B0i[bb0, MW2, MH2, MW2] + (4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
           MZ2^2)*B0i[bb0, MW2, MW2, MZ2]))/(144*MW2^2*MZ2*
       (-2*MW2 + MZ2 + MW2*Sqrt[1 - MW2/MZ2]*Sqrt[MZ2/(-MW2 + MZ2)])*Pi) + 
     (-32*Alfa*MB2*MW2^2*MZ2 - 128*Alfa*MC2*MW2^2*MZ2 - 
       32*Alfa*MD2*MW2^2*MZ2 - 96*Alfa*ME2*MW2^2*MZ2 - 
       48*Alfa*CWdoL^4*ML2*MW2^2*MZ2 - 48*Alfa*CWdoR^4*ML2*MW2^2*MZ2 - 
       96*Alfa*MM2*MW2^2*MZ2 - 32*Alfa*MS2*MW2^2*MZ2 - 
       128*Alfa*MT2*MW2^2*MZ2 - 128*Alfa*MU2*MW2^2*MZ2 - 
       48*Alfa*CWdoL^4*Mvl1^2*MW2^2*MZ2 - 48*Alfa*CWdoR^4*Mvl1^2*MW2^2*MZ2 + 
       144*Alfa*MW2^3*MZ2 + 16*Alfa*MB2*MW2*MZ2^2 + 160*Alfa*MC2*MW2*MZ2^2 + 
       16*Alfa*MD2*MW2*MZ2^2 + 144*Alfa*ME2*MW2*MZ2^2 + 
       48*Alfa*CWdoL^4*ML2*MW2*MZ2^2 + 96*Alfa*CWdoR^4*ML2*MW2*MZ2^2 + 
       144*Alfa*MM2*MW2*MZ2^2 + 16*Alfa*MS2*MW2*MZ2^2 + 
       160*Alfa*MT2*MW2*MZ2^2 + 160*Alfa*MU2*MW2*MZ2^2 + 
       96*Alfa*CWdoL^4*Mvl1^2*MW2*MZ2^2 + 96*Alfa*CWdoR^4*Mvl1^2*MW2*MZ2^2 + 
       64*Alfa*MW2^2*MZ2^2 + 16*Alfa*CWdoL^4*MW2^2*MZ2^2 + 
       16*Alfa*CWdoR^4*MW2^2*MZ2^2 - 20*Alfa*MB2*MZ2^3 - 68*Alfa*MC2*MZ2^3 - 
       20*Alfa*MD2*MZ2^3 - 60*Alfa*ME2*MZ2^3 + 6*Alfa*MH2*MZ2^3 - 
       12*Alfa*CWdoL^4*ML2*MZ2^3 - 48*Alfa*CWdoR^4*ML2*MZ2^3 - 
       60*Alfa*MM2*MZ2^3 - 20*Alfa*MS2*MZ2^3 - 68*Alfa*MT2*MZ2^3 - 
       68*Alfa*MU2*MZ2^3 - 48*Alfa*CWdoL^4*Mvl1^2*MZ2^3 - 
       48*Alfa*CWdoR^4*Mvl1^2*MZ2^3 - 116*Alfa*MW2*MZ2^3 - 
       24*Alfa*CWdoL^4*MW2*MZ2^3 - 32*Alfa*CWdoR^4*MW2*MZ2^3 + 
       72*Alfa*MZ2^4 + 10*Alfa*CWdoL^4*MZ2^4 + 16*Alfa*CWdoR^4*MZ2^4 - 
       288*dMW2*MW2*MZ2^2*Pi + 288*dEL*MW2^2*MZ2^2*Pi + 144*dMW2*MZ2^3*Pi - 
       288*dEL*MW2*MZ2^3*Pi - 144*dMW2*MW2^2*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2]*
        Pi + 288*dEL*MW2^3*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2]*Pi + 
       288*dMW2*MW2*Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2]*Pi - 
       576*dEL*MW2^2*Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2]*Pi - 
       144*dMW2*Sqrt[MW2/MZ2]*MZ2^3*Sqrt[MZ2/MW2]*Pi + 
       288*dEL*MW2*Sqrt[MW2/MZ2]*MZ2^3*Sqrt[MZ2/MW2]*Pi + 
       288*dEL*MW2^4*Sqrt[(MW2 - MZ2)/MW2]*(-(MZ2/MW2))^(3/2)*
        Sqrt[(-MW2 + MZ2)/MZ2]*Pi + 144*dMW2*MW2^2*MZ2*
        Sqrt[-(MZ2/(MW2 - MZ2))]*Sqrt[(-MW2 + MZ2)/MZ2]*Pi - 
       96*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoL^2 - 96*Alfa*CWdoL^2*Mvl1^2*MW2^2*
        MZ2*SWdoL^2 + 144*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoL^2 + 
       144*Alfa*CWdoL^2*Mvl1^2*MW2*MZ2^2*SWdoL^2 + 32*Alfa*CWdoL^2*MW2^2*
        MZ2^2*SWdoL^2 - 60*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2 - 
       60*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2 - 48*Alfa*CWdoL^2*MW2*MZ2^3*
        SWdoL^2 + 20*Alfa*CWdoL^2*MZ2^4*SWdoL^2 - 48*Alfa*ML2*MW2^2*MZ2*
        SWdoL^4 - 48*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^4 + 96*Alfa*ML2*MW2*MZ2^2*
        SWdoL^4 + 48*Alfa*Mvl1^2*MW2*MZ2^2*SWdoL^4 + 16*Alfa*MW2^2*MZ2^2*
        SWdoL^4 - 48*Alfa*ML2*MZ2^3*SWdoL^4 - 12*Alfa*Mvl1^2*MZ2^3*SWdoL^4 - 
       24*Alfa*MW2*MZ2^3*SWdoL^4 + 10*Alfa*MZ2^4*SWdoL^4 - 
       96*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoR^2 - 96*Alfa*CWdoR^2*Mvl1^2*MW2^2*
        MZ2*SWdoR^2 + 192*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoR^2 + 
       192*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoR^2 + 32*Alfa*CWdoR^2*MW2^2*
        MZ2^2*SWdoR^2 - 96*Alfa*CWdoR^2*ML2*MZ2^3*SWdoR^2 - 
       96*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoR^2 - 64*Alfa*CWdoR^2*MW2*MZ2^3*
        SWdoR^2 + 32*Alfa*CWdoR^2*MZ2^4*SWdoR^2 - 48*Alfa*ML2*MW2^2*MZ2*
        SWdoR^4 - 48*Alfa*Mvl1^2*MW2^2*MZ2*SWdoR^4 + 96*Alfa*ML2*MW2*MZ2^2*
        SWdoR^4 + 96*Alfa*Mvl1^2*MW2*MZ2^2*SWdoR^4 + 16*Alfa*MW2^2*MZ2^2*
        SWdoR^4 - 48*Alfa*ML2*MZ2^3*SWdoR^4 - 48*Alfa*Mvl1^2*MZ2^3*SWdoR^4 - 
       32*Alfa*MW2*MZ2^3*SWdoR^4 + 16*Alfa*MZ2^4*SWdoR^4 + 
       32*Alfa*MW2^2*MZ2*A0[MB2] - 16*Alfa*MW2*MZ2^2*A0[MB2] + 
       20*Alfa*MZ2^3*A0[MB2] + 128*Alfa*MW2^2*MZ2*A0[MC2] - 
       160*Alfa*MW2*MZ2^2*A0[MC2] + 68*Alfa*MZ2^3*A0[MC2] + 
       32*Alfa*MW2^2*MZ2*A0[MD2] - 16*Alfa*MW2*MZ2^2*A0[MD2] + 
       20*Alfa*MZ2^3*A0[MD2] + 96*Alfa*MW2^2*MZ2*A0[ME2] - 
       144*Alfa*MW2*MZ2^2*A0[ME2] + 60*Alfa*MZ2^3*A0[ME2] + 
       3*Alfa*MH2*MZ2^2*A0[MH2] - 9*Alfa*MZ2^3*A0[MH2] + 
       48*Alfa*CWdoL^4*MW2^2*MZ2*A0[ML2] + 48*Alfa*CWdoR^4*MW2^2*MZ2*
        A0[ML2] - 48*Alfa*CWdoL^4*MW2*MZ2^2*A0[ML2] - 
       96*Alfa*CWdoR^4*MW2*MZ2^2*A0[ML2] + 12*Alfa*CWdoL^4*MZ2^3*A0[ML2] + 
       48*Alfa*CWdoR^4*MZ2^3*A0[ML2] + 96*Alfa*CWdoL^2*MW2^2*MZ2*SWdoL^2*
        A0[ML2] - 6*Alfa*CWdoL^2*ML2*MZ2^2*SWdoL^2*A0[ML2] + 
       6*Alfa*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*A0[ML2] - 144*Alfa*CWdoL^2*MW2*
        MZ2^2*SWdoL^2*A0[ML2] + 60*Alfa*CWdoL^2*MZ2^3*SWdoL^2*A0[ML2] + 
       48*Alfa*MW2^2*MZ2*SWdoL^4*A0[ML2] - 96*Alfa*MW2*MZ2^2*SWdoL^4*
        A0[ML2] + 48*Alfa*MZ2^3*SWdoL^4*A0[ML2] + 96*Alfa*CWdoR^2*MW2^2*MZ2*
        SWdoR^2*A0[ML2] - 192*Alfa*CWdoR^2*MW2*MZ2^2*SWdoR^2*A0[ML2] + 
       96*Alfa*CWdoR^2*MZ2^3*SWdoR^2*A0[ML2] + 48*Alfa*MW2^2*MZ2*SWdoR^4*
        A0[ML2] - 96*Alfa*MW2*MZ2^2*SWdoR^4*A0[ML2] + 48*Alfa*MZ2^3*SWdoR^4*
        A0[ML2] + 96*Alfa*MW2^2*MZ2*A0[MM2] - 144*Alfa*MW2*MZ2^2*A0[MM2] + 
       60*Alfa*MZ2^3*A0[MM2] + 32*Alfa*MW2^2*MZ2*A0[MS2] - 
       16*Alfa*MW2*MZ2^2*A0[MS2] + 20*Alfa*MZ2^3*A0[MS2] + 
       128*Alfa*MW2^2*MZ2*A0[MT2] - 160*Alfa*MW2*MZ2^2*A0[MT2] + 
       68*Alfa*MZ2^3*A0[MT2] + 128*Alfa*MW2^2*MZ2*A0[MU2] - 
       160*Alfa*MW2*MZ2^2*A0[MU2] + 68*Alfa*MZ2^3*A0[MU2] + 
       48*Alfa*CWdoL^4*MW2^2*MZ2*A0[Mvl1^2] + 48*Alfa*CWdoR^4*MW2^2*MZ2*
        A0[Mvl1^2] - 96*Alfa*CWdoL^4*MW2*MZ2^2*A0[Mvl1^2] - 
       96*Alfa*CWdoR^4*MW2*MZ2^2*A0[Mvl1^2] + 48*Alfa*CWdoL^4*MZ2^3*
        A0[Mvl1^2] + 48*Alfa*CWdoR^4*MZ2^3*A0[Mvl1^2] + 
       96*Alfa*CWdoL^2*MW2^2*MZ2*SWdoL^2*A0[Mvl1^2] + 
       6*Alfa*CWdoL^2*ML2*MZ2^2*SWdoL^2*A0[Mvl1^2] - 6*Alfa*CWdoL^2*Mvl1^2*
        MZ2^2*SWdoL^2*A0[Mvl1^2] - 144*Alfa*CWdoL^2*MW2*MZ2^2*SWdoL^2*
        A0[Mvl1^2] + 60*Alfa*CWdoL^2*MZ2^3*SWdoL^2*A0[Mvl1^2] + 
       48*Alfa*MW2^2*MZ2*SWdoL^4*A0[Mvl1^2] - 48*Alfa*MW2*MZ2^2*SWdoL^4*
        A0[Mvl1^2] + 12*Alfa*MZ2^3*SWdoL^4*A0[Mvl1^2] + 
       96*Alfa*CWdoR^2*MW2^2*MZ2*SWdoR^2*A0[Mvl1^2] - 
       192*Alfa*CWdoR^2*MW2*MZ2^2*SWdoR^2*A0[Mvl1^2] + 
       96*Alfa*CWdoR^2*MZ2^3*SWdoR^2*A0[Mvl1^2] + 48*Alfa*MW2^2*MZ2*SWdoR^4*
        A0[Mvl1^2] - 96*Alfa*MW2*MZ2^2*SWdoR^4*A0[Mvl1^2] + 
       48*Alfa*MZ2^3*SWdoR^4*A0[Mvl1^2] - 144*Alfa*MW2^2*MZ2*A0[MW2] + 
       48*Alfa*MW2*MZ2^2*A0[MW2] - 12*Alfa*MZ2^3*A0[MW2] - 
       3*Alfa*MH2*MZ2^2*A0[MZ2] - 3*Alfa*MZ2^3*A0[MZ2] - 
       18*Alfa*MZ2^4*B0i[bb0, MZ2, 0, 0] - 32*Alfa*MB2*MW2^2*MZ2*
        B0i[bb0, MZ2, MB2, MB2] + 16*Alfa*MB2*MW2*MZ2^2*
        B0i[bb0, MZ2, MB2, MB2] - 16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MB2, 
         MB2] + 34*Alfa*MB2*MZ2^3*B0i[bb0, MZ2, MB2, MB2] + 
       8*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MB2, MB2] - 10*Alfa*MZ2^4*
        B0i[bb0, MZ2, MB2, MB2] - 128*Alfa*MC2*MW2^2*MZ2*
        B0i[bb0, MZ2, MC2, MC2] + 160*Alfa*MC2*MW2*MZ2^2*
        B0i[bb0, MZ2, MC2, MC2] - 64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MC2, 
         MC2] - 14*Alfa*MC2*MZ2^3*B0i[bb0, MZ2, MC2, MC2] + 
       80*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MC2, MC2] - 
       34*Alfa*MZ2^4*B0i[bb0, MZ2, MC2, MC2] - 32*Alfa*MD2*MW2^2*MZ2*
        B0i[bb0, MZ2, MD2, MD2] + 16*Alfa*MD2*MW2*MZ2^2*
        B0i[bb0, MZ2, MD2, MD2] - 16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MD2, 
         MD2] + 34*Alfa*MD2*MZ2^3*B0i[bb0, MZ2, MD2, MD2] + 
       8*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MD2, MD2] - 10*Alfa*MZ2^4*
        B0i[bb0, MZ2, MD2, MD2] - 96*Alfa*ME2*MW2^2*MZ2*
        B0i[bb0, MZ2, ME2, ME2] + 144*Alfa*ME2*MW2*MZ2^2*
        B0i[bb0, MZ2, ME2, ME2] - 48*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, ME2, 
         ME2] - 42*Alfa*ME2*MZ2^3*B0i[bb0, MZ2, ME2, ME2] + 
       72*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, ME2, ME2] - 
       30*Alfa*MZ2^4*B0i[bb0, MZ2, ME2, ME2] - 3*Alfa*MH2^2*MZ2^2*
        B0i[bb0, MZ2, MH2, MZ2] + 12*Alfa*MH2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2] - 
       36*Alfa*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] + 24*Alfa*CWdoL^4*ML2*MW2^2*MZ2*
        B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoL^2*CWdoR^2*ML2*MW2^2*MZ2*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^4*ML2*MW2^2*MZ2*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^4*ML2*MW2*MZ2^2*
        B0i[bb0, MZ2, ML2, ML2] + 216*Alfa*CWdoL^2*CWdoR^2*ML2*MW2*MZ2^2*
        B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^4*ML2*MW2*MZ2^2*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^4*MW2^2*MZ2^2*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^4*MW2^2*MZ2^2*
        B0i[bb0, MZ2, ML2, ML2] + 6*Alfa*CWdoL^4*ML2*MZ2^3*
        B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*CWdoR^2*ML2*MZ2^3*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^4*ML2*MZ2^3*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoL^4*MW2*MZ2^3*
        B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^4*MW2*MZ2^3*
        B0i[bb0, MZ2, ML2, ML2] - 6*Alfa*CWdoL^4*MZ2^4*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^4*MZ2^4*
        B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] + 288*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoL^2*MW2^2*MZ2^2*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoR^2*ML2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] + 72*Alfa*CWdoL^2*MW2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^2*MZ2^4*SWdoL^2*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MW2^2*MZ2*SWdoL^4*
        B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*ML2*MW2*MZ2^2*SWdoL^4*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MW2^2*MZ2^2*SWdoL^4*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MZ2^3*SWdoL^4*
        B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*MW2*MZ2^3*SWdoL^4*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MZ2^4*SWdoL^4*
        B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] + 216*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] - 96*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*ML2*MZ2^3*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^2*ML2*MZ2^3*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] + 96*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^2*MZ2^4*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*ML2*MW2^2*MZ2*SWdoL^2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] + 288*Alfa*ML2*MW2*MZ2^2*SWdoL^2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*ML2*MZ2^3*SWdoL^2*SWdoR^2*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MW2^2*MZ2*SWdoR^4*
        B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*ML2*MW2*MZ2^2*SWdoR^4*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MW2^2*MZ2^2*SWdoR^4*
        B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*ML2*MZ2^3*SWdoR^4*
        B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*MW2*MZ2^3*SWdoR^4*
        B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*MZ2^4*SWdoR^4*
        B0i[bb0, MZ2, ML2, ML2] + 6*Alfa*CWdoL^2*ML2^2*MZ2^2*SWdoL^2*
        B0i[bb0, MZ2, ML2, Mvl1^2] - 12*Alfa*CWdoL^2*ML2*Mvl1^2*MZ2^2*SWdoL^2*
        B0i[bb0, MZ2, ML2, Mvl1^2] + 6*Alfa*CWdoL^2*Mvl1^4*MZ2^2*SWdoL^2*
        B0i[bb0, MZ2, ML2, Mvl1^2] + 6*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, ML2, Mvl1^2] + 6*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, ML2, Mvl1^2] - 12*Alfa*CWdoL^2*MZ2^4*SWdoL^2*
        B0i[bb0, MZ2, ML2, Mvl1^2] - 96*Alfa*MM2*MW2^2*MZ2*
        B0i[bb0, MZ2, MM2, MM2] + 144*Alfa*MM2*MW2*MZ2^2*
        B0i[bb0, MZ2, MM2, MM2] - 48*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MM2, 
         MM2] - 42*Alfa*MM2*MZ2^3*B0i[bb0, MZ2, MM2, MM2] + 
       72*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MM2, MM2] - 
       30*Alfa*MZ2^4*B0i[bb0, MZ2, MM2, MM2] - 32*Alfa*MS2*MW2^2*MZ2*
        B0i[bb0, MZ2, MS2, MS2] + 16*Alfa*MS2*MW2*MZ2^2*
        B0i[bb0, MZ2, MS2, MS2] - 16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MS2, 
         MS2] + 34*Alfa*MS2*MZ2^3*B0i[bb0, MZ2, MS2, MS2] + 
       8*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MS2, MS2] - 10*Alfa*MZ2^4*
        B0i[bb0, MZ2, MS2, MS2] - 128*Alfa*MT2*MW2^2*MZ2*
        B0i[bb0, MZ2, MT2, MT2] + 160*Alfa*MT2*MW2*MZ2^2*
        B0i[bb0, MZ2, MT2, MT2] - 64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, 
         MT2] - 14*Alfa*MT2*MZ2^3*B0i[bb0, MZ2, MT2, MT2] + 
       80*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MT2, MT2] - 
       34*Alfa*MZ2^4*B0i[bb0, MZ2, MT2, MT2] - 128*Alfa*MU2*MW2^2*MZ2*
        B0i[bb0, MZ2, MU2, MU2] + 160*Alfa*MU2*MW2*MZ2^2*
        B0i[bb0, MZ2, MU2, MU2] - 64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MU2, 
         MU2] - 14*Alfa*MU2*MZ2^3*B0i[bb0, MZ2, MU2, MU2] + 
       80*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MU2, MU2] - 
       34*Alfa*MZ2^4*B0i[bb0, MZ2, MU2, MU2] + 24*Alfa*CWdoL^4*Mvl1^2*MW2^2*
        MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*
        MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoR^4*Mvl1^2*
        MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoL^4*Mvl1^2*MW2*
        MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 288*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*
        MW2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoR^4*Mvl1^2*MW2*
        MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^4*MW2^2*MZ2^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoR^4*MW2^2*MZ2^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoL^4*Mvl1^2*MZ2^3*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MZ2^3*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoR^4*Mvl1^2*MZ2^3*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoL^4*MW2*MZ2^3*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^4*MW2*MZ2^3*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^4*MZ2^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoR^4*MZ2^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*
        SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoR^2*Mvl1^2*MW2^2*
        MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoL^2*Mvl1^2*
        MW2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
       216*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, 
         Mvl1^2] - 48*Alfa*CWdoL^2*MW2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, 
         Mvl1^2] + 24*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*CWdoL^2*MW2*MZ2^3*SWdoL^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^2*MZ2^4*SWdoL^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*Mvl1^2*MW2*MZ2^2*SWdoL^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*MW2^2*MZ2^2*SWdoL^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MZ2^3*SWdoL^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*MW2*MZ2^3*SWdoL^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 6*Alfa*MZ2^4*SWdoL^4*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*
        SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^2*Mvl1^2*MW2^2*
        MZ2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 288*Alfa*CWdoL^2*Mvl1^2*
        MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
       96*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, 
         Mvl1^2] - 48*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, 
         Mvl1^2] - 144*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoR^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoR^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 96*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoR^2*MZ2^4*SWdoR^2*
        B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^2*
        SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 216*Alfa*Mvl1^2*MW2*MZ2^2*
        SWdoL^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
       72*Alfa*Mvl1^2*MZ2^3*SWdoL^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
       24*Alfa*Mvl1^2*MW2^2*MZ2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
       48*Alfa*Mvl1^2*MW2*MZ2^2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
       24*Alfa*MW2^2*MZ2^2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
       24*Alfa*Mvl1^2*MZ2^3*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
       48*Alfa*MW2*MZ2^3*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
       24*Alfa*MZ2^4*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
       144*Alfa*MW2^3*MZ2*B0i[bb0, MZ2, MW2, MW2] + 204*Alfa*MW2^2*MZ2^2*
        B0i[bb0, MZ2, MW2, MW2] - 48*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MW2, MW2] - 
       3*Alfa*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MW2*MZ2*
       (MW2*MZ2 + MW2^2*Sqrt[MW2/MZ2]*Sqrt[MZ2/MW2] - 2*MW2*Sqrt[MW2/MZ2]*MZ2*
         Sqrt[MZ2/MW2] + Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2] - 
        MW2^2*Sqrt[-(MZ2/(MW2 - MZ2))]*Sqrt[(-MW2 + MZ2)/MZ2])*Pi)))/2, 
 dSW -> 
  -1/2*(CW2*SW*(((144*MW2^2*(dMZ2*MW2 + 2*dEL*(MW2 - MZ2)*MZ2)*
          (MZ2 + MW2*(-1 + Sqrt[1 - MW2/MZ2]*Sqrt[-(MZ2/MW2)]*
              Sqrt[1 - MZ2/MW2]))*Pi)/(MW2 - MZ2) + 2*Alfa*MW2*MZ2^2*
         (18*MB2 + 18*MC2 + 18*MD2 + 6*ME2 - 3*MH2 + 
          6*(MM2 + 3*(MS2 + MT2 + MU2) - 13*MW2) + CWdoL^2*(6*ML2 - 2*MW2) - 
          3*MZ2 - 2*(-3*Mvl1^2 + MW2)*SWdoL^2) - 3*Alfa*MZ2*
         (6*(-MB2 + MT2 + 2*MW2)*MZ2*A0[MB2] + 6*(-MC2 + MS2 + 2*MW2)*MZ2*
           A0[MC2] - 6*MD2*MZ2*A0[MD2] + 6*MU2*MZ2*A0[MD2] + 
          12*MW2*MZ2*A0[MD2] - 2*ME2*MZ2*A0[ME2] + 4*MW2*MZ2*A0[ME2] + 
          MH2*MZ2*A0[MH2] - 3*MW2*MZ2*A0[MH2] - 2*CWdoL^2*ML2*MZ2*A0[ML2] + 
          4*CWdoL^2*MW2*MZ2*A0[ML2] - 2*MM2*MZ2*A0[MM2] + 4*MW2*MZ2*A0[MM2] + 
          6*MC2*MZ2*A0[MS2] - 6*MS2*MZ2*A0[MS2] + 12*MW2*MZ2*A0[MS2] + 
          6*MB2*MZ2*A0[MT2] - 6*MT2*MZ2*A0[MT2] + 12*MW2*MZ2*A0[MT2] + 
          6*MD2*MZ2*A0[MU2] - 6*MU2*MZ2*A0[MU2] + 12*MW2*MZ2*A0[MU2] - 
          2*Mvl1^2*MZ2*SWdoL^2*A0[Mvl1^2] + 4*MW2*MZ2*SWdoL^2*A0[Mvl1^2] - 
          MH2*MZ2*A0[MW2] - 18*MW2*MZ2*A0[MW2] - MZ2^2*A0[MW2] - 
          24*MW2^2*A0[MZ2] + 5*MW2*MZ2*A0[MZ2] + MZ2^2*A0[MZ2] + 
          2*ME2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 2*ME2*MW2*MZ2*
           B0i[bb0, MW2, 0, ME2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, ME2] + 
          2*CWdoL^2*ML2^2*MZ2*B0i[bb0, MW2, 0, ML2] + 2*CWdoL^2*ML2*MW2*MZ2*
           B0i[bb0, MW2, 0, ML2] - 4*CWdoL^2*MW2^2*MZ2*B0i[bb0, MW2, 0, 
            ML2] + 2*MM2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 2*MM2*MW2*MZ2*
           B0i[bb0, MW2, 0, MM2] - 4*MW2^2*MZ2*B0i[bb0, MW2, 0, MM2] + 
          2*Mvl1^4*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] + 
          2*Mvl1^2*MW2*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] - 
          4*MW2^2*MZ2*SWdoL^2*B0i[bb0, MW2, 0, Mvl1^2] - 
          48*MW2^3*B0i[bb0, MW2, 0, MW2] + 48*MW2^2*MZ2*B0i[bb0, MW2, 0, 
            MW2] + 6*MB2^2*MZ2*B0i[bb0, MW2, MB2, MT2] - 
          12*MB2*MT2*MZ2*B0i[bb0, MW2, MB2, MT2] + 6*MT2^2*MZ2*
           B0i[bb0, MW2, MB2, MT2] + 6*MB2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] + 
          6*MT2*MW2*MZ2*B0i[bb0, MW2, MB2, MT2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MB2, MT2] + 6*MC2^2*MZ2*B0i[bb0, MW2, MC2, MS2] - 
          12*MC2*MS2*MZ2*B0i[bb0, MW2, MC2, MS2] + 6*MS2^2*MZ2*
           B0i[bb0, MW2, MC2, MS2] + 6*MC2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] + 
          6*MS2*MW2*MZ2*B0i[bb0, MW2, MC2, MS2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MC2, MS2] + 6*MD2^2*MZ2*B0i[bb0, MW2, MD2, MU2] - 
          12*MD2*MU2*MZ2*B0i[bb0, MW2, MD2, MU2] + 6*MU2^2*MZ2*
           B0i[bb0, MW2, MD2, MU2] + 6*MD2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] + 
          6*MU2*MW2*MZ2*B0i[bb0, MW2, MD2, MU2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MD2, MU2] - MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2] + 
          4*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2] - 12*MW2^2*MZ2*
           B0i[bb0, MW2, MH2, MW2] + (4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
            MZ2^2)*B0i[bb0, MW2, MW2, MZ2]))/(144*MW2^2*MZ2*
        (-2*MW2 + MZ2 + MW2*Sqrt[1 - MW2/MZ2]*Sqrt[MZ2/(-MW2 + MZ2)])*Pi) + 
      (-32*Alfa*MB2*MW2^2*MZ2 - 128*Alfa*MC2*MW2^2*MZ2 - 
        32*Alfa*MD2*MW2^2*MZ2 - 96*Alfa*ME2*MW2^2*MZ2 - 
        48*Alfa*CWdoL^4*ML2*MW2^2*MZ2 - 48*Alfa*CWdoR^4*ML2*MW2^2*MZ2 - 
        96*Alfa*MM2*MW2^2*MZ2 - 32*Alfa*MS2*MW2^2*MZ2 - 
        128*Alfa*MT2*MW2^2*MZ2 - 128*Alfa*MU2*MW2^2*MZ2 - 
        48*Alfa*CWdoL^4*Mvl1^2*MW2^2*MZ2 - 48*Alfa*CWdoR^4*Mvl1^2*MW2^2*MZ2 + 
        144*Alfa*MW2^3*MZ2 + 16*Alfa*MB2*MW2*MZ2^2 + 160*Alfa*MC2*MW2*MZ2^2 + 
        16*Alfa*MD2*MW2*MZ2^2 + 144*Alfa*ME2*MW2*MZ2^2 + 
        48*Alfa*CWdoL^4*ML2*MW2*MZ2^2 + 96*Alfa*CWdoR^4*ML2*MW2*MZ2^2 + 
        144*Alfa*MM2*MW2*MZ2^2 + 16*Alfa*MS2*MW2*MZ2^2 + 
        160*Alfa*MT2*MW2*MZ2^2 + 160*Alfa*MU2*MW2*MZ2^2 + 
        96*Alfa*CWdoL^4*Mvl1^2*MW2*MZ2^2 + 96*Alfa*CWdoR^4*Mvl1^2*MW2*MZ2^2 + 
        64*Alfa*MW2^2*MZ2^2 + 16*Alfa*CWdoL^4*MW2^2*MZ2^2 + 
        16*Alfa*CWdoR^4*MW2^2*MZ2^2 - 20*Alfa*MB2*MZ2^3 - 68*Alfa*MC2*MZ2^3 - 
        20*Alfa*MD2*MZ2^3 - 60*Alfa*ME2*MZ2^3 + 6*Alfa*MH2*MZ2^3 - 
        12*Alfa*CWdoL^4*ML2*MZ2^3 - 48*Alfa*CWdoR^4*ML2*MZ2^3 - 
        60*Alfa*MM2*MZ2^3 - 20*Alfa*MS2*MZ2^3 - 68*Alfa*MT2*MZ2^3 - 
        68*Alfa*MU2*MZ2^3 - 48*Alfa*CWdoL^4*Mvl1^2*MZ2^3 - 
        48*Alfa*CWdoR^4*Mvl1^2*MZ2^3 - 116*Alfa*MW2*MZ2^3 - 
        24*Alfa*CWdoL^4*MW2*MZ2^3 - 32*Alfa*CWdoR^4*MW2*MZ2^3 + 
        72*Alfa*MZ2^4 + 10*Alfa*CWdoL^4*MZ2^4 + 16*Alfa*CWdoR^4*MZ2^4 - 
        288*dMW2*MW2*MZ2^2*Pi + 288*dEL*MW2^2*MZ2^2*Pi + 144*dMW2*MZ2^3*Pi - 
        288*dEL*MW2*MZ2^3*Pi - 144*dMW2*MW2^2*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2]*
         Pi + 288*dEL*MW2^3*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2]*Pi + 
        288*dMW2*MW2*Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2]*Pi - 
        576*dEL*MW2^2*Sqrt[MW2/MZ2]*MZ2^2*Sqrt[MZ2/MW2]*Pi - 
        144*dMW2*Sqrt[MW2/MZ2]*MZ2^3*Sqrt[MZ2/MW2]*Pi + 
        288*dEL*MW2*Sqrt[MW2/MZ2]*MZ2^3*Sqrt[MZ2/MW2]*Pi + 
        288*dEL*MW2^4*Sqrt[(MW2 - MZ2)/MW2]*(-(MZ2/MW2))^(3/2)*
         Sqrt[(-MW2 + MZ2)/MZ2]*Pi + 144*dMW2*MW2^2*MZ2*
         Sqrt[-(MZ2/(MW2 - MZ2))]*Sqrt[(-MW2 + MZ2)/MZ2]*Pi - 
        96*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoL^2 - 96*Alfa*CWdoL^2*Mvl1^2*MW2^2*
         MZ2*SWdoL^2 + 144*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoL^2 + 
        144*Alfa*CWdoL^2*Mvl1^2*MW2*MZ2^2*SWdoL^2 + 32*Alfa*CWdoL^2*MW2^2*
         MZ2^2*SWdoL^2 - 60*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2 - 
        60*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2 - 48*Alfa*CWdoL^2*MW2*MZ2^3*
         SWdoL^2 + 20*Alfa*CWdoL^2*MZ2^4*SWdoL^2 - 48*Alfa*ML2*MW2^2*MZ2*
         SWdoL^4 - 48*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^4 + 96*Alfa*ML2*MW2*MZ2^2*
         SWdoL^4 + 48*Alfa*Mvl1^2*MW2*MZ2^2*SWdoL^4 + 16*Alfa*MW2^2*MZ2^2*
         SWdoL^4 - 48*Alfa*ML2*MZ2^3*SWdoL^4 - 12*Alfa*Mvl1^2*MZ2^3*SWdoL^4 - 
        24*Alfa*MW2*MZ2^3*SWdoL^4 + 10*Alfa*MZ2^4*SWdoL^4 - 
        96*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoR^2 - 96*Alfa*CWdoR^2*Mvl1^2*MW2^2*
         MZ2*SWdoR^2 + 192*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoR^2 + 
        192*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoR^2 + 32*Alfa*CWdoR^2*MW2^2*
         MZ2^2*SWdoR^2 - 96*Alfa*CWdoR^2*ML2*MZ2^3*SWdoR^2 - 
        96*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoR^2 - 64*Alfa*CWdoR^2*MW2*MZ2^3*
         SWdoR^2 + 32*Alfa*CWdoR^2*MZ2^4*SWdoR^2 - 48*Alfa*ML2*MW2^2*MZ2*
         SWdoR^4 - 48*Alfa*Mvl1^2*MW2^2*MZ2*SWdoR^4 + 96*Alfa*ML2*MW2*MZ2^2*
         SWdoR^4 + 96*Alfa*Mvl1^2*MW2*MZ2^2*SWdoR^4 + 16*Alfa*MW2^2*MZ2^2*
         SWdoR^4 - 48*Alfa*ML2*MZ2^3*SWdoR^4 - 48*Alfa*Mvl1^2*MZ2^3*SWdoR^4 - 
        32*Alfa*MW2*MZ2^3*SWdoR^4 + 16*Alfa*MZ2^4*SWdoR^4 + 
        32*Alfa*MW2^2*MZ2*A0[MB2] - 16*Alfa*MW2*MZ2^2*A0[MB2] + 
        20*Alfa*MZ2^3*A0[MB2] + 128*Alfa*MW2^2*MZ2*A0[MC2] - 
        160*Alfa*MW2*MZ2^2*A0[MC2] + 68*Alfa*MZ2^3*A0[MC2] + 
        32*Alfa*MW2^2*MZ2*A0[MD2] - 16*Alfa*MW2*MZ2^2*A0[MD2] + 
        20*Alfa*MZ2^3*A0[MD2] + 96*Alfa*MW2^2*MZ2*A0[ME2] - 
        144*Alfa*MW2*MZ2^2*A0[ME2] + 60*Alfa*MZ2^3*A0[ME2] + 
        3*Alfa*MH2*MZ2^2*A0[MH2] - 9*Alfa*MZ2^3*A0[MH2] + 
        48*Alfa*CWdoL^4*MW2^2*MZ2*A0[ML2] + 48*Alfa*CWdoR^4*MW2^2*MZ2*
         A0[ML2] - 48*Alfa*CWdoL^4*MW2*MZ2^2*A0[ML2] - 96*Alfa*CWdoR^4*MW2*
         MZ2^2*A0[ML2] + 12*Alfa*CWdoL^4*MZ2^3*A0[ML2] + 
        48*Alfa*CWdoR^4*MZ2^3*A0[ML2] + 96*Alfa*CWdoL^2*MW2^2*MZ2*SWdoL^2*
         A0[ML2] - 6*Alfa*CWdoL^2*ML2*MZ2^2*SWdoL^2*A0[ML2] + 
        6*Alfa*CWdoL^2*Mvl1^2*MZ2^2*SWdoL^2*A0[ML2] - 144*Alfa*CWdoL^2*MW2*
         MZ2^2*SWdoL^2*A0[ML2] + 60*Alfa*CWdoL^2*MZ2^3*SWdoL^2*A0[ML2] + 
        48*Alfa*MW2^2*MZ2*SWdoL^4*A0[ML2] - 96*Alfa*MW2*MZ2^2*SWdoL^4*
         A0[ML2] + 48*Alfa*MZ2^3*SWdoL^4*A0[ML2] + 96*Alfa*CWdoR^2*MW2^2*MZ2*
         SWdoR^2*A0[ML2] - 192*Alfa*CWdoR^2*MW2*MZ2^2*SWdoR^2*A0[ML2] + 
        96*Alfa*CWdoR^2*MZ2^3*SWdoR^2*A0[ML2] + 48*Alfa*MW2^2*MZ2*SWdoR^4*
         A0[ML2] - 96*Alfa*MW2*MZ2^2*SWdoR^4*A0[ML2] + 48*Alfa*MZ2^3*SWdoR^4*
         A0[ML2] + 96*Alfa*MW2^2*MZ2*A0[MM2] - 144*Alfa*MW2*MZ2^2*A0[MM2] + 
        60*Alfa*MZ2^3*A0[MM2] + 32*Alfa*MW2^2*MZ2*A0[MS2] - 
        16*Alfa*MW2*MZ2^2*A0[MS2] + 20*Alfa*MZ2^3*A0[MS2] + 
        128*Alfa*MW2^2*MZ2*A0[MT2] - 160*Alfa*MW2*MZ2^2*A0[MT2] + 
        68*Alfa*MZ2^3*A0[MT2] + 128*Alfa*MW2^2*MZ2*A0[MU2] - 
        160*Alfa*MW2*MZ2^2*A0[MU2] + 68*Alfa*MZ2^3*A0[MU2] + 
        48*Alfa*CWdoL^4*MW2^2*MZ2*A0[Mvl1^2] + 48*Alfa*CWdoR^4*MW2^2*MZ2*
         A0[Mvl1^2] - 96*Alfa*CWdoL^4*MW2*MZ2^2*A0[Mvl1^2] - 
        96*Alfa*CWdoR^4*MW2*MZ2^2*A0[Mvl1^2] + 48*Alfa*CWdoL^4*MZ2^3*
         A0[Mvl1^2] + 48*Alfa*CWdoR^4*MZ2^3*A0[Mvl1^2] + 
        96*Alfa*CWdoL^2*MW2^2*MZ2*SWdoL^2*A0[Mvl1^2] + 
        6*Alfa*CWdoL^2*ML2*MZ2^2*SWdoL^2*A0[Mvl1^2] - 6*Alfa*CWdoL^2*Mvl1^2*
         MZ2^2*SWdoL^2*A0[Mvl1^2] - 144*Alfa*CWdoL^2*MW2*MZ2^2*SWdoL^2*
         A0[Mvl1^2] + 60*Alfa*CWdoL^2*MZ2^3*SWdoL^2*A0[Mvl1^2] + 
        48*Alfa*MW2^2*MZ2*SWdoL^4*A0[Mvl1^2] - 48*Alfa*MW2*MZ2^2*SWdoL^4*
         A0[Mvl1^2] + 12*Alfa*MZ2^3*SWdoL^4*A0[Mvl1^2] + 
        96*Alfa*CWdoR^2*MW2^2*MZ2*SWdoR^2*A0[Mvl1^2] - 192*Alfa*CWdoR^2*MW2*
         MZ2^2*SWdoR^2*A0[Mvl1^2] + 96*Alfa*CWdoR^2*MZ2^3*SWdoR^2*
         A0[Mvl1^2] + 48*Alfa*MW2^2*MZ2*SWdoR^4*A0[Mvl1^2] - 
        96*Alfa*MW2*MZ2^2*SWdoR^4*A0[Mvl1^2] + 48*Alfa*MZ2^3*SWdoR^4*
         A0[Mvl1^2] - 144*Alfa*MW2^2*MZ2*A0[MW2] + 48*Alfa*MW2*MZ2^2*
         A0[MW2] - 12*Alfa*MZ2^3*A0[MW2] - 3*Alfa*MH2*MZ2^2*A0[MZ2] - 
        3*Alfa*MZ2^3*A0[MZ2] - 18*Alfa*MZ2^4*B0i[bb0, MZ2, 0, 0] - 
        32*Alfa*MB2*MW2^2*MZ2*B0i[bb0, MZ2, MB2, MB2] + 
        16*Alfa*MB2*MW2*MZ2^2*B0i[bb0, MZ2, MB2, MB2] - 
        16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MB2, MB2] + 34*Alfa*MB2*MZ2^3*
         B0i[bb0, MZ2, MB2, MB2] + 8*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MB2, MB2] - 
        10*Alfa*MZ2^4*B0i[bb0, MZ2, MB2, MB2] - 128*Alfa*MC2*MW2^2*MZ2*
         B0i[bb0, MZ2, MC2, MC2] + 160*Alfa*MC2*MW2*MZ2^2*
         B0i[bb0, MZ2, MC2, MC2] - 64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MC2, 
          MC2] - 14*Alfa*MC2*MZ2^3*B0i[bb0, MZ2, MC2, MC2] + 
        80*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MC2, MC2] - 34*Alfa*MZ2^4*
         B0i[bb0, MZ2, MC2, MC2] - 32*Alfa*MD2*MW2^2*MZ2*
         B0i[bb0, MZ2, MD2, MD2] + 16*Alfa*MD2*MW2*MZ2^2*
         B0i[bb0, MZ2, MD2, MD2] - 16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MD2, 
          MD2] + 34*Alfa*MD2*MZ2^3*B0i[bb0, MZ2, MD2, MD2] + 
        8*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MD2, MD2] - 10*Alfa*MZ2^4*
         B0i[bb0, MZ2, MD2, MD2] - 96*Alfa*ME2*MW2^2*MZ2*
         B0i[bb0, MZ2, ME2, ME2] + 144*Alfa*ME2*MW2*MZ2^2*
         B0i[bb0, MZ2, ME2, ME2] - 48*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, ME2, 
          ME2] - 42*Alfa*ME2*MZ2^3*B0i[bb0, MZ2, ME2, ME2] + 
        72*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, ME2, ME2] - 30*Alfa*MZ2^4*
         B0i[bb0, MZ2, ME2, ME2] - 3*Alfa*MH2^2*MZ2^2*B0i[bb0, MZ2, MH2, 
          MZ2] + 12*Alfa*MH2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2] - 
        36*Alfa*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] + 24*Alfa*CWdoL^4*ML2*MW2^2*MZ2*
         B0i[bb0, MZ2, ML2, ML2] - 144*Alfa*CWdoL^2*CWdoR^2*ML2*MW2^2*MZ2*
         B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^4*ML2*MW2^2*MZ2*
         B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^4*ML2*MW2*MZ2^2*
         B0i[bb0, MZ2, ML2, ML2] + 216*Alfa*CWdoL^2*CWdoR^2*ML2*MW2*MZ2^2*
         B0i[bb0, MZ2, ML2, ML2] - 48*Alfa*CWdoR^4*ML2*MW2*MZ2^2*
         B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoL^4*MW2^2*MZ2^2*
         B0i[bb0, MZ2, ML2, ML2] - 24*Alfa*CWdoR^4*MW2^2*MZ2^2*
         B0i[bb0, MZ2, ML2, ML2] + 6*Alfa*CWdoL^4*ML2*MZ2^3*
         B0i[bb0, MZ2, ML2, ML2] - 72*Alfa*CWdoL^2*CWdoR^2*ML2*MZ2^3*
         B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoR^4*ML2*MZ2^3*
         B0i[bb0, MZ2, ML2, ML2] + 24*Alfa*CWdoL^4*MW2*MZ2^3*
         B0i[bb0, MZ2, ML2, ML2] + 48*Alfa*CWdoR^4*MW2*MZ2^3*
         B0i[bb0, MZ2, ML2, ML2] - 6*Alfa*CWdoL^4*MZ2^4*B0i[bb0, MZ2, ML2, 
          ML2] - 24*Alfa*CWdoR^4*MZ2^4*B0i[bb0, MZ2, ML2, ML2] + 
        48*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] - 
        144*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] - 
        72*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] + 
        288*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] - 
        48*Alfa*CWdoL^2*MW2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] + 
        24*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] - 
        144*Alfa*CWdoR^2*ML2*MZ2^3*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] + 
        72*Alfa*CWdoL^2*MW2*MZ2^3*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] - 
        24*Alfa*CWdoL^2*MZ2^4*SWdoL^2*B0i[bb0, MZ2, ML2, ML2] + 
        24*Alfa*ML2*MW2^2*MZ2*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] - 
        48*Alfa*ML2*MW2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] - 
        24*Alfa*MW2^2*MZ2^2*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] + 
        24*Alfa*ML2*MZ2^3*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] + 
        48*Alfa*MW2*MZ2^3*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] - 
        24*Alfa*MZ2^4*SWdoL^4*B0i[bb0, MZ2, ML2, ML2] - 
        144*Alfa*CWdoL^2*ML2*MW2^2*MZ2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] + 
        48*Alfa*CWdoR^2*ML2*MW2^2*MZ2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] + 
        216*Alfa*CWdoL^2*ML2*MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] - 
        96*Alfa*CWdoR^2*ML2*MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] - 
        48*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] - 
        72*Alfa*CWdoL^2*ML2*MZ2^3*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] + 
        48*Alfa*CWdoR^2*ML2*MZ2^3*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] + 
        96*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] - 
        48*Alfa*CWdoR^2*MZ2^4*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] - 
        144*Alfa*ML2*MW2^2*MZ2*SWdoL^2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] + 
        288*Alfa*ML2*MW2*MZ2^2*SWdoL^2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] - 
        144*Alfa*ML2*MZ2^3*SWdoL^2*SWdoR^2*B0i[bb0, MZ2, ML2, ML2] + 
        24*Alfa*ML2*MW2^2*MZ2*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] - 
        48*Alfa*ML2*MW2*MZ2^2*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] - 
        24*Alfa*MW2^2*MZ2^2*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] + 
        24*Alfa*ML2*MZ2^3*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] + 
        48*Alfa*MW2*MZ2^3*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] - 
        24*Alfa*MZ2^4*SWdoR^4*B0i[bb0, MZ2, ML2, ML2] + 
        6*Alfa*CWdoL^2*ML2^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, ML2, Mvl1^2] - 
        12*Alfa*CWdoL^2*ML2*Mvl1^2*MZ2^2*SWdoL^2*B0i[bb0, MZ2, ML2, Mvl1^2] + 
        6*Alfa*CWdoL^2*Mvl1^4*MZ2^2*SWdoL^2*B0i[bb0, MZ2, ML2, Mvl1^2] + 
        6*Alfa*CWdoL^2*ML2*MZ2^3*SWdoL^2*B0i[bb0, MZ2, ML2, Mvl1^2] + 
        6*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoL^2*B0i[bb0, MZ2, ML2, Mvl1^2] - 
        12*Alfa*CWdoL^2*MZ2^4*SWdoL^2*B0i[bb0, MZ2, ML2, Mvl1^2] - 
        96*Alfa*MM2*MW2^2*MZ2*B0i[bb0, MZ2, MM2, MM2] + 
        144*Alfa*MM2*MW2*MZ2^2*B0i[bb0, MZ2, MM2, MM2] - 
        48*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MM2, MM2] - 42*Alfa*MM2*MZ2^3*
         B0i[bb0, MZ2, MM2, MM2] + 72*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MM2, 
          MM2] - 30*Alfa*MZ2^4*B0i[bb0, MZ2, MM2, MM2] - 
        32*Alfa*MS2*MW2^2*MZ2*B0i[bb0, MZ2, MS2, MS2] + 
        16*Alfa*MS2*MW2*MZ2^2*B0i[bb0, MZ2, MS2, MS2] - 
        16*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MS2, MS2] + 34*Alfa*MS2*MZ2^3*
         B0i[bb0, MZ2, MS2, MS2] + 8*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MS2, MS2] - 
        10*Alfa*MZ2^4*B0i[bb0, MZ2, MS2, MS2] - 128*Alfa*MT2*MW2^2*MZ2*
         B0i[bb0, MZ2, MT2, MT2] + 160*Alfa*MT2*MW2*MZ2^2*
         B0i[bb0, MZ2, MT2, MT2] - 64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, 
          MT2] - 14*Alfa*MT2*MZ2^3*B0i[bb0, MZ2, MT2, MT2] + 
        80*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MT2, MT2] - 34*Alfa*MZ2^4*
         B0i[bb0, MZ2, MT2, MT2] - 128*Alfa*MU2*MW2^2*MZ2*
         B0i[bb0, MZ2, MU2, MU2] + 160*Alfa*MU2*MW2*MZ2^2*
         B0i[bb0, MZ2, MU2, MU2] - 64*Alfa*MW2^2*MZ2^2*B0i[bb0, MZ2, MU2, 
          MU2] - 14*Alfa*MU2*MZ2^3*B0i[bb0, MZ2, MU2, MU2] + 
        80*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MU2, MU2] - 34*Alfa*MZ2^4*
         B0i[bb0, MZ2, MU2, MU2] + 24*Alfa*CWdoL^4*Mvl1^2*MW2^2*MZ2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*
         MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoR^4*Mvl1^2*
         MW2^2*MZ2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoL^4*Mvl1^2*MW2*
         MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 288*Alfa*CWdoL^2*CWdoR^2*
         Mvl1^2*MW2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        48*Alfa*CWdoR^4*Mvl1^2*MW2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Alfa*CWdoL^4*MW2^2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Alfa*CWdoR^4*MW2^2*MZ2^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*Alfa*CWdoL^4*Mvl1^2*MZ2^3*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        144*Alfa*CWdoL^2*CWdoR^2*Mvl1^2*MZ2^3*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*Alfa*CWdoR^4*Mvl1^2*MZ2^3*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*Alfa*CWdoL^4*MW2*MZ2^3*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*Alfa*CWdoR^4*MW2*MZ2^3*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Alfa*CWdoL^4*MZ2^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Alfa*CWdoR^4*MZ2^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, 
          Mvl1^2] - 144*Alfa*CWdoR^2*Mvl1^2*MW2^2*MZ2*SWdoL^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoL^2*Mvl1^2*MW2*MZ2^2*
         SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 216*Alfa*CWdoR^2*Mvl1^2*MW2*
         MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoL^2*MW2^2*
         MZ2^2*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*CWdoL^2*Mvl1^2*
         MZ2^3*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 72*Alfa*CWdoR^2*Mvl1^2*
         MZ2^3*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 72*Alfa*CWdoL^2*MW2*
         MZ2^3*SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*CWdoL^2*MZ2^4*
         SWdoL^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*Mvl1^2*MW2^2*MZ2*
         SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*Mvl1^2*MW2*MZ2^2*
         SWdoL^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 24*Alfa*MW2^2*MZ2^2*SWdoL^4*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 6*Alfa*Mvl1^2*MZ2^3*SWdoL^4*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 24*Alfa*MW2*MZ2^3*SWdoL^4*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 6*Alfa*MZ2^4*SWdoL^4*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*CWdoL^2*Mvl1^2*MW2^2*MZ2*
         SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^2*Mvl1^2*MW2^2*
         MZ2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 288*Alfa*CWdoL^2*Mvl1^2*
         MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        96*Alfa*CWdoR^2*Mvl1^2*MW2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, 
          Mvl1^2] - 48*Alfa*CWdoR^2*MW2^2*MZ2^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, 
          Mvl1^2] - 144*Alfa*CWdoL^2*Mvl1^2*MZ2^3*SWdoR^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 48*Alfa*CWdoR^2*Mvl1^2*MZ2^3*SWdoR^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 96*Alfa*CWdoR^2*MW2*MZ2^3*SWdoR^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 48*Alfa*CWdoR^2*MZ2^4*SWdoR^2*
         B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 144*Alfa*Mvl1^2*MW2^2*MZ2*SWdoL^2*
         SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 216*Alfa*Mvl1^2*MW2*MZ2^2*
         SWdoL^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        72*Alfa*Mvl1^2*MZ2^3*SWdoL^2*SWdoR^2*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*Alfa*Mvl1^2*MW2^2*MZ2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        48*Alfa*Mvl1^2*MW2*MZ2^2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Alfa*MW2^2*MZ2^2*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        24*Alfa*Mvl1^2*MZ2^3*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        48*Alfa*MW2*MZ2^3*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] - 
        24*Alfa*MZ2^4*SWdoR^4*B0i[bb0, MZ2, Mvl1^2, Mvl1^2] + 
        144*Alfa*MW2^3*MZ2*B0i[bb0, MZ2, MW2, MW2] + 204*Alfa*MW2^2*MZ2^2*
         B0i[bb0, MZ2, MW2, MW2] - 48*Alfa*MW2*MZ2^3*B0i[bb0, MZ2, MW2, 
          MW2] - 3*Alfa*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
       (144*MW2*MZ2*(MW2*MZ2 + MW2^2*Sqrt[MW2/MZ2]*Sqrt[MZ2/MW2] - 
         2*MW2*Sqrt[MW2/MZ2]*MZ2*Sqrt[MZ2/MW2] + Sqrt[MW2/MZ2]*MZ2^2*
          Sqrt[MZ2/MW2] - MW2^2*Sqrt[-(MZ2/(MW2 - MZ2))]*
          Sqrt[(-MW2 + MZ2)/MZ2])*Pi)))/SW2, 
 dTD -> (4*Pi*(Alfa*(2*MW2^2*MZ2 + MZ2^3) + 8*dEL*MH2*MW2*(MW2 - MZ2)*Pi) + 
    Alfa*MZ2*Pi*(24*MB2*A0[MB2] + 24*MC2*A0[MC2] + 24*MD2*A0[MD2] + 
      8*ME2*A0[ME2] - 3*MH2*A0[MH2] + 8*MM2*A0[MM2] + 
      24*(MS2*A0[MS2] + MT2*A0[MT2] + MU2*A0[MU2]) - 
      2*(MH2 + 6*MW2)*A0[MW2] - (MH2 + 6*MZ2)*A0[MZ2]) + 
    2*Sqrt[2]*EL*(Mvl1*Sqrt[MW2*MZ2*(-MW2 + MZ2)]*SWdoL*A0[Mvl1^2]*
       (SWdoR*ytau - CWdoR*Re[yLVL]) + CWdoL*Sqrt[ML2*MW2*MZ2*(-MW2 + MZ2)]*
       A0[ML2]*(CWdoR*ytau + SWdoR*Re[yLVL])))/
   (16*EL*Sqrt[MW2*MZ2*(-MW2 + MZ2)]*Pi^2)}

